Stronger $C$-odd color charge correlations in the proton at higher energy

The non-forward eikonal scattering matrix for dipole-proton scattering at high energy obtains an imaginary part due to a $C$-odd three gluon exchange. We present numerical estimates for the perturbative Odderon amplitude as a function of dipole size, impact parameter, their relative azimuthal angle, and light-cone momentum cutoff $x$. The proton is approximated as $\psi_\mathrm{qqq}|qqq\rangle + \psi_\mathrm{qqqg}|qqqg\rangle$, where $\psi_\mathrm{qqq}$ is a non-perturbative three quark model wave function while the gluon emission is computed in light-cone perturbation theory. We find that the Odderon amplitude increases as $x$ decreases from 0.1 to 0.01. At yet lower $x$, the reversal of this energy dependence would reflect the onset of universal small-$x$ renormalization group evolution.

==> anc/lo_a1.txt <==
# LO
# b [GeV^{-1}]  r [GeV^{-1}]  a_1(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 2.7572968740620915e-22
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 -2.7992595622300504e-06
0.2 0.4 -1.969618868284992e-05
0.2 0.6000000000000001 -5.601788904383459e-05
0.2 0.8 -0.00011103484426352963
0.2 1.0 -0.00018033897430444875
0.2 1.2000000000000002 -0.0002585582291291609
0.2 1.4000000000000001 -0.0003414365722776999
0.2 1.6 -0.00042218185862736576
0.2 1.8 -0.000497432004080731
0.2 2.0 -0.0005640011771148479
0.2 2.2 -0.0006200918968228527
0.2 2.4000000000000004 -0.0006639798792375488
0.2 2.6 -0.0006953571512527807
0.2 2.8000000000000003 -0.0007150017982560071
0.2 3.0 -0.0007229863885177599
0.2 3.2 -0.0007188116754032446
0.2 3.4000000000000004 -0.0007060734258285822
0.2 3.6 -0.0006869196238258018
0.2 3.8000000000000003 -0.0006595863925626145
0.2 4.0 -0.0006274061649950753
0.4 0.0 0.0
0.4 0.2 -3.908292073359097e-06
0.4 0.4 -2.7556606671003823e-05
0.4 0.6000000000000001 -7.984543753935706e-05
0.4 0.8 -0.0001640045445263663
0.4 1.0 -0.00027823725374751695
0.4 1.2000000000000002 -0.00041411107764656127
0.4 1.4000000000000001 -0.0005636627015884873
0.4 1.6 -0.0007142733806399036
0.4 1.8 -0.0008610516516619447
0.4 2.0 -0.0009916157958943716
0.4 2.2 -0.001107133480615179
0.4 2.4000000000000004 -0.0011985854158404765
0.4 2.6 -0.001270374624705605
0.4 2.8000000000000003 -0.001316200036490547
0.4 3.0 -0.0013421569294588753
0.4 3.2 -0.0013466710790943288
0.4 3.4000000000000004 -0.0013305900723776343
0.4 3.6 -0.0012996898436008258
0.4 3.8000000000000003 -0.001253988506362638
0.4 4.0 -0.0011985162382523395
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 -4.308502644629266e-06
0.6000000000000001 0.4 -3.005802344141308e-05
0.6000000000000001 0.6000000000000001 -8.591689688872301e-05
0.6000000000000001 0.8 -0.00017657448563095893
0.6000000000000001 1.0 -0.00030166980410014797
0.6000000000000001 1.2000000000000002 -0.0004578059316580755
0.6000000000000001 1.4000000000000001 -0.00063764141982612
0.6000000000000001 1.6 -0.0008310341943046426
0.6000000000000001 1.8 -0.001025689760922411
0.6000000000000001 2.0 -0.0012125364027810275
0.6000000000000001 2.2 -0.0013810399361431852
0.6000000000000001 2.4000000000000004 -0.0015251561439066333
0.6000000000000001 2.6 -0.0016395527484994695
0.6000000000000001 2.8000000000000003 -0.0017264670874534004
0.6000000000000001 3.0 -0.0017796913995121947
0.6000000000000001 3.2 -0.001806905559065844
0.6000000000000001 3.4000000000000004 -0.0018051270071444928
0.6000000000000001 3.6 -0.0017793569677061296
0.6000000000000001 3.8000000000000003 -0.00172972137843673
0.6000000000000001 4.0 -0.0016661089655005572
0.8 0.0 0.0
0.8 0.2 -4.2432754949779876e-06
0.8 0.4 -2.9520026238859628e-05
0.8 0.6000000000000001 -8.317324252719587e-05
0.8 0.8 -0.00016967930866083102
0.8 1.0 -0.00028921544478517603
0.8 1.2000000000000002 -0.00043835979200421924
0.8 1.4000000000000001 -0.0006154241325430998
0.8 1.6 -0.0008128619373780449
0.8 1.8 -0.0010225141681138123
0.8 2.0 -0.0012326402029130394
0.8 2.2 -0.001434719646118697
0.8 2.4000000000000004 -0.001621854325321492
0.8 2.6 -0.0017783577051061535
0.8 2.8000000000000003 -0.001910079072570745
0.8 3.0 -0.0020016188330700415
0.8 3.2 -0.002062745587438576
0.8 3.4000000000000004 -0.0020885577447878477
0.8 3.6 -0.0020853962626877025
0.8 3.8000000000000003 -0.002053719034795239
0.8 4.0 -0.001994213346883362
1.0 0.0 0.0
1.0 0.2 -3.886866914426051e-06
1.0 0.4 -2.6968027334483814e-05
1.0 0.6000000000000001 -7.537303818800414e-05
1.0 0.8 -0.00015224304806180298
1.0 1.0 -0.00025909436515791554
1.0 1.2000000000000002 -0.00039228408098798196
1.0 1.4000000000000001 -0.0005496032837642328
1.0 1.6 -0.0007287016953896547
1.0 1.8 -0.0009220221252441474
1.0 2.0 -0.0011255161614726556
1.0 2.2 -0.0013328407143875123
1.0 2.4000000000000004 -0.0015315976189266417
1.0 2.6 -0.0017147039414387387
1.0 2.8000000000000003 -0.0018775724375156833
1.0 3.0 -0.0020090340407108594
1.0 3.2 -0.0021071525570478507
1.0 3.4000000000000004 -0.002172573502534674
1.0 3.6 -0.00220345842416699
1.0 3.8000000000000003 -0.0022053559969370633
1.0 4.0 -0.002171312272324382
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -3.3371180709635926e-06
1.2000000000000002 0.4 -2.320702279759003e-05
1.2000000000000002 0.6000000000000001 -6.460623428157336e-05
1.2000000000000002 0.8 -0.0001302717835292032
1.2000000000000002 1.0 -0.00022120201017942643
1.2000000000000002 1.2000000000000002 -0.00033313907027816245
1.2000000000000002 1.4000000000000001 -0.0004679544247986093
1.2000000000000002 1.6 -0.0006204662759930243
1.2000000000000002 1.8 -0.0007870803007713215
1.2000000000000002 2.0 -0.0009661582933043494
1.2000000000000002 2.2 -0.0011519591054913298
1.2000000000000002 2.4000000000000004 -0.001337615415846897
1.2000000000000002 2.6 -0.001520550038706295
1.2000000000000002 2.8000000000000003 -0.0016928801233350454
1.2000000000000002 3.0 -0.0018459028159415287
1.2000000000000002 3.2 -0.0019717697650188585
1.2000000000000002 3.4000000000000004 -0.002073287624638436
1.2000000000000002 3.6 -0.0021395178651930687
1.2000000000000002 3.8000000000000003 -0.002173842082122973
1.2000000000000002 4.0 -0.002179709181138592
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 -2.7199577540558954e-06
1.4000000000000001 0.4 -1.9048015788410243e-05
1.4000000000000001 0.6000000000000001 -5.3109170497735914e-05
1.4000000000000001 0.8 -0.00010635164017129111
1.4000000000000001 1.0 -0.000180214793492482
1.4000000000000001 1.2000000000000002 -0.00027311014096397266
1.4000000000000001 1.4000000000000001 -0.0003823789147928221
1.4000000000000001 1.6 -0.0005075511309083643
1.4000000000000001 1.8 -0.0006470278075203438
1.4000000000000001 2.0 -0.000793951014836517
1.4000000000000001 2.2 -0.0009500882420659607
1.4000000000000001 2.4000000000000004 -0.0011082137447716446
1.4000000000000001 2.6 -0.0012668608152152767
1.4000000000000001 2.8000000000000003 -0.0014289052481103585
1.4000000000000001 3.0 -0.00157752668674112
1.4000000000000001 3.2 -0.0017153511539708696
1.4000000000000001 3.4000000000000004 -0.0018376795107364246
1.4000000000000001 3.6 -0.0019341361123524617
1.4000000000000001 3.8000000000000003 -0.0020024347108087786
1.4000000000000001 4.0 -0.002046741579355361
1.6 0.0 0.0
1.6 0.2 -2.101179336488993e-06
1.6 0.4 -1.509203880737564e-05
1.6 0.6000000000000001 -4.1644032458994405e-05
1.6 0.8 -8.352285329183714e-05
1.6 1.0 -0.0001414309772123712
1.6 1.2000000000000002 -0.00021431896787416457
1.6 1.4000000000000001 -0.00030181382678510593
1.6 1.6 -0.0004019372312004137
1.6 1.8 -0.000512998386563174
1.6 2.0 -0.0006322894881199385
1.6 2.2 -0.0007567439960000258
1.6 2.4000000000000004 -0.0008863631802080677
1.6 2.6 -0.0010180608745505495
1.6 2.8000000000000003 -0.0011520958815066792
1.6 3.0 -0.0012859783869895497
1.6 3.2 -0.0014049748675455786
1.6 3.4000000000000004 -0.001522442517042571
1.6 3.6 -0.0016337451843901557
1.6 3.8000000000000003 -0.001727224620638506
1.6 4.0 -0.0017962870818117186
1.8 0.0 -6.563714058139098e-24
1.8 0.2 -1.6016725623492722e-06
1.8 0.4 -1.1606838395196423e-05
1.8 0.6000000000000001 -3.192682247076765e-05
1.8 0.8 -6.29628129647832e-05
1.8 1.0 -0.00010740306917408074
1.8 1.2000000000000002 -0.0001623564429696693
1.8 1.4000000000000001 -0.00022918459885930113
1.8 1.6 -0.00030585091493261614
1.8 1.8 -0.00039301868397370203
1.8 2.0 -0.0004839497793819217
1.8 2.2 -0.0005809170636283084
1.8 2.4000000000000004 -0.0006861854930216973
1.8 2.6 -0.0007894031856096606
1.8 2.8000000000000003 -0.0008965967341132445
1.8 3.0 -0.0009992467206224624
1.8 3.2 -0.0011080523765610968
1.8 3.4000000000000004 -0.0012147340950034548
1.8 3.6 -0.001305163329756921
1.8 3.8000000000000003 -0.0013986032204960767
1.8 4.0 -0.0014799885324713296
2.0 0.0 0.0
2.0 0.2 -1.133951678968149e-06
2.0 0.4 -8.418111515108542e-06
2.0 0.6000000000000001 -2.336301263352868e-05
2.0 0.8 -4.583497570246618e-05
2.0 1.0 -7.847422512140323e-05
2.0 1.2000000000000002 -0.00011711061992698406
2.0 1.4000000000000001 -0.00016744868082902076
2.0 1.6 -0.00022448683978058134
2.0 1.8 -0.0002873214653768609
2.0 2.0 -0.0003568341946284101
2.0 2.2 -0.00043122876701206603
2.0 2.4000000000000004 -0.0005110224756086483
2.0 2.6 -0.0005899266099370485
2.0 2.8000000000000003 -0.0006734603071510814
2.0 3.0 -0.000752262189032854
2.0 3.2 -0.0008371436197563696
2.0 3.4000000000000004 -0.0009177900166430311
2.0 3.6 -0.0010084679530143255
2.0 3.8000000000000003 -0.0010787568071753593
2.0 4.0 -0.0011493619279707725
2.2 0.0 0.0
2.2 0.2 -7.615234505322347e-07
2.2 0.4 -5.824528244658682e-06
2.2 0.6000000000000001 -1.6339170913441247e-05
2.2 0.8 -3.177516925135173e-05
2.2 1.0 -5.399202166185256e-05
2.2 1.2000000000000002 -8.151407424419927e-05
2.2 1.4000000000000001 -0.00011538752521128272
2.2 1.6 -0.00015497655153291274
2.2 1.8 -0.00020146804481895202
2.2 2.0 -0.00025077161192721853
2.2 2.2 -0.0003018415006741939
2.2 2.4000000000000004 -0.0003614829770873842
2.2 2.6 -0.0004214622351125824
2.2 2.8000000000000003 -0.0004769289150693081
2.2 3.0 -0.0005404605376499751
2.2 3.2 -0.0006047744858472603
2.2 3.4000000000000004 -0.0006695520303027575
2.2 3.6 -0.0007356925310213028
2.2 3.8000000000000003 -0.0007900842620453279
2.2 4.0 -0.0008529449506615923
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -4.720025819300366e-07
2.4000000000000004 0.4 -3.9990131916134385e-06
2.4000000000000004 0.6000000000000001 -1.0300385356259989e-05
2.4000000000000004 0.8 -2.0669561743378347e-05
2.4000000000000004 1.0 -3.45580920775139e-05
2.4000000000000004 1.2000000000000002 -5.231492808438335e-05
2.4000000000000004 1.4000000000000001 -7.419612836910437e-05
2.4000000000000004 1.6 -9.986288343178603e-05
2.4000000000000004 1.8 -0.00013010081763514155
2.4000000000000004 2.0 -0.0001636164367808388
2.4000000000000004 2.2 -0.00019926027405521137
2.4000000000000004 2.4000000000000004 -0.00023849778224449358
2.4000000000000004 2.6 -0.0002766675975951605
2.4000000000000004 2.8000000000000003 -0.0003253159815950817
2.4000000000000004 3.0 -0.0003645235769924368
2.4000000000000004 3.2 -0.00041149871304017855
2.4000000000000004 3.4000000000000004 -0.00045858278535656425
2.4000000000000004 3.6 -0.00050524311789654
2.4000000000000004 3.8000000000000003 -0.0005453491429151
2.4000000000000004 4.0 -0.0005964111915763184
2.6 0.0 0.0
2.6 0.2 -3.0165783813971815e-07
2.6 0.4 -2.529864485699547e-06
2.6 0.6000000000000001 -6.122316665290962e-06
2.6 0.8 -1.2496801029504056e-05
2.6 1.0 -1.9672574641053123e-05
2.6 1.2000000000000002 -2.9444909498434964e-05
2.6 1.4000000000000001 -4.2319727757651775e-05
2.6 1.6 -5.764123833563271e-05
2.6 1.8 -7.526337162690495e-05
2.6 2.0 -9.479130148577881e-05
2.6 2.2 -0.00011556799171673353
2.6 2.4000000000000004 -0.0001403864691504382
2.6 2.6 -0.00016646033560087842
2.6 2.8000000000000003 -0.00019361988253473148
2.6 3.0 -0.0002241176010117922
2.6 3.2 -0.00025505909407723783
2.6 3.4000000000000004 -0.0002825263578085376
2.6 3.6 -0.0003189867231054149
2.6 3.8000000000000003 -0.0003522321370426891
2.6 4.0 -0.00038338708344115737
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -9.171636941546326e-08
2.8000000000000003 0.4 -1.4181439343048278e-06
2.8000000000000003 0.6000000000000001 -3.070767935754066e-06
2.8000000000000003 0.8 -5.0884246024642236e-06
2.8000000000000003 1.0 -9.377183045389423e-06
2.8000000000000003 1.2000000000000002 -1.3464531020724588e-05
2.8000000000000003 1.4000000000000001 -1.8378107194243254e-05
2.8000000000000003 1.6 -2.556623113304101e-05
2.8000000000000003 1.8 -3.320555445804551e-05
2.8000000000000003 2.0 -4.094535640117223e-05
2.8000000000000003 2.2 -5.1570977409719617e-05
2.8000000000000003 2.4000000000000004 -6.494474820179438e-05
2.8000000000000003 2.6 -8.002699723247208e-05
2.8000000000000003 2.8000000000000003 -9.163603292559278e-05
2.8000000000000003 3.0 -0.00011002128127088161
2.8000000000000003 3.2 -0.0001261893062613698
2.8000000000000003 3.4000000000000004 -0.00014682902153368294
2.8000000000000003 3.6 -0.0001647487951612419
2.8000000000000003 3.8000000000000003 -0.00018289399574782244
2.8000000000000003 4.0 -0.00020913482855676078
3.0 0.0 0.0
3.0 0.2 -2.9634748938564035e-08
3.0 0.4 -3.273593135156387e-07
3.0 0.6000000000000001 -1.1710644541077505e-06
3.0 0.8 -1.369658458295026e-06
3.0 1.0 -4.91013405115017e-07
3.0 1.2000000000000002 -1.0647681559296512e-06
3.0 1.4000000000000001 -2.372128627317762e-06
3.0 1.6 -1.7736219933800492e-06
3.0 1.8 -2.7691145462693475e-06
3.0 2.0 -2.843968181692608e-06
3.0 2.2 -2.878135241904731e-06
3.0 2.4000000000000004 -5.4942731507765796e-06
3.0 2.6 -1.0385419532270733e-05
3.0 2.8000000000000003 -1.428700897332867e-05
3.0 3.0 -2.1201205319035353e-05
3.0 3.2 -3.170118261042521e-05
3.0 3.4000000000000004 -3.4835736241687164e-05
3.0 3.6 -4.631561050003544e-05
3.0 3.8000000000000003 -5.7853312110381346e-05
3.0 4.0 -7.136457972425396e-05
3.2 0.0 0.0
3.2 0.2 2.467483401545028e-08
3.2 0.4 1.8429508378261358e-07
3.2 0.6000000000000001 6.078281339071747e-07
3.2 0.8 1.9974779720294806e-06
3.2 1.0 3.996096794299333e-06
3.2 1.2000000000000002 7.681833401207234e-06
3.2 1.4000000000000001 1.127648473572871e-05
3.2 1.6 1.5034008564283584e-05
3.2 1.8 1.9044467423687147e-05
3.2 2.0 2.6502149766246217e-05
3.2 2.2 2.8736109292101354e-05
3.2 2.4000000000000004 3.22868207093814e-05
3.2 2.6 3.920341205772041e-05
3.2 2.8000000000000003 4.21289797050333e-05
3.2 3.0 4.470127879791448e-05
3.2 3.2 4.969413545629219e-05
3.2 3.4000000000000004 4.544050303617899e-05
3.2 3.6 4.608037971039397e-05
3.2 3.8000000000000003 4.513358909752919e-05
3.2 4.0 4.031946405310432e-05
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 9.979359199231961e-08
3.4000000000000004 0.4 4.5225072698849706e-07
3.4000000000000004 0.6000000000000001 1.8474670863577528e-06
3.4000000000000004 0.8 3.834866565728745e-06
3.4000000000000004 1.0 7.923396779904844e-06
3.4000000000000004 1.2000000000000002 1.1645418402793843e-05
3.4000000000000004 1.4000000000000001 1.9490960757526624e-05
3.4000000000000004 1.6 2.503918240692849e-05
3.4000000000000004 1.8 3.470887046202501e-05
3.4000000000000004 2.0 4.451508911950482e-05
3.4000000000000004 2.2 5.321585279317071e-05
3.4000000000000004 2.4000000000000004 6.163924559625831e-05
3.4000000000000004 2.6 7.386678156345103e-05
3.4000000000000004 2.8000000000000003 8.171404852080548e-05
3.4000000000000004 3.0 9.186656226370649e-05
3.4000000000000004 3.2 0.00010001359076838241
3.4000000000000004 3.4000000000000004 0.00010890809748641366
3.4000000000000004 3.6 0.00011728860439199528
3.4000000000000004 3.8000000000000003 0.0001186212445258477
3.4000000000000004 4.0 0.00012142351470169418
3.6 0.0 0.0
3.6 0.2 1.4718382773593426e-07
3.6 0.4 4.978404488565965e-07
3.6 0.6000000000000001 2.305353139591851e-06
3.6 0.8 5.3333360806428665e-06
3.6 1.0 9.173382252988153e-06
3.6 1.2000000000000002 1.550768849682438e-05
3.6 1.4000000000000001 2.334677403617395e-05
3.6 1.6 3.282339092092417e-05
3.6 1.8 4.428729558897307e-05
3.6 2.0 5.398032705434648e-05
3.6 2.2 6.728493846851004e-05
3.6 2.4000000000000004 8.16936401144452e-05
3.6 2.6 9.4619279971839e-05
3.6 2.8000000000000003 0.00010833663933369119
3.6 3.0 0.00012548377839211513
3.6 3.2 0.00013789078918056307
3.6 3.4000000000000004 0.0001510769372890052
3.6 3.6 0.0001629226273691255
3.6 3.8000000000000003 0.00017897603660629616
3.6 4.0 0.00018532955410805266
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 1.2638304790217372e-07
3.8000000000000003 0.4 8.714293105639495e-07
3.8000000000000003 0.6000000000000001 2.3102822744305252e-06
3.8000000000000003 0.8 5.584060642391429e-06
3.8000000000000003 1.0 1.0593192185190166e-05
3.8000000000000003 1.2000000000000002 1.770085957125494e-05
3.8000000000000003 1.4000000000000001 2.5210995028440496e-05
3.8000000000000003 1.6 3.516518630213942e-05
3.8000000000000003 1.8 4.770267211885222e-05
3.8000000000000003 2.0 6.186505910278483e-05
3.8000000000000003 2.2 7.37867878258836e-05
3.8000000000000003 2.4000000000000004 9.202156232885798e-05
3.8000000000000003 2.6 0.00010800087871110083
3.8000000000000003 2.8000000000000003 0.00012410871533552684
3.8000000000000003 3.0 0.00014248561991783487
3.8000000000000003 3.2 0.00016031571101195074
3.8000000000000003 3.4000000000000004 0.00017798590577234943
3.8000000000000003 3.6 0.00019316551392288588
3.8000000000000003 3.8000000000000003 0.00021365705702297582
3.8000000000000003 4.0 0.00022217814760966536
4.0 0.0 0.0
4.0 0.2 1.1936324950405886e-07
4.0 0.4 8.353460088239585e-07
4.0 0.6000000000000001 2.461237634097981e-06
4.0 0.8 6.059328577316658e-06
4.0 1.0 1.0950585610770632e-05
4.0 1.2000000000000002 1.8176273655952906e-05
4.0 1.4000000000000001 2.689579232776942e-05
4.0 1.6 3.7818809672470234e-05
4.0 1.8 5.070582464162994e-05
4.0 2.0 6.452305489309246e-05
4.0 2.2 7.881503664494859e-05
4.0 2.4000000000000004 9.509629159866871e-05
4.0 2.6 0.00011200560331369647
4.0 2.8000000000000003 0.0001313178494144669
4.0 3.0 0.0001514003467123847
4.0 3.2 0.0001741791817422845
4.0 3.4000000000000004 0.0001928077090935793
4.0 3.6 0.00021106259271061256
4.0 3.8000000000000003 0.00023135542388686586
4.0 4.0 0.00025141460437035545


==> anc/lo_a3.txt <==
# LO
# b [GeV^{-1}]  r [GeV^{-1}]  a_3(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 1.2152954974448031e-24
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 8.597101133516575e-08
0.2 0.4 3.648067339996954e-07
0.2 0.6000000000000001 6.270906746106676e-07
0.2 0.8 5.68972396219386e-07
0.2 1.0 2.6268109925915956e-07
0.2 1.2000000000000002 2.867807108793538e-07
0.2 1.4000000000000001 -2.0015149967356927e-07
0.2 1.6 -7.452001604653841e-07
0.2 1.8 -9.515093189605191e-07
0.2 2.0 -1.5688178361597877e-06
0.2 2.2 -2.0520950203622535e-06
0.2 2.4000000000000004 -2.7549718376146928e-06
0.2 2.6 -2.2884237664079044e-06
0.2 2.8000000000000003 -3.1004797287564885e-06
0.2 3.0 -2.4173719095349034e-06
0.2 3.2 -3.0912000784909464e-06
0.2 3.4000000000000004 -3.570083174538558e-06
0.2 3.6 -3.206136939395078e-06
0.2 3.8000000000000003 -2.8699602011499155e-06
0.2 4.0 -2.326139721670038e-06
0.4 0.0 0.0
0.4 0.2 1.6900224599107758e-07
0.4 0.4 1.2252445723253848e-06
0.4 0.6000000000000001 3.06522851903421e-06
0.4 0.8 5.010717583721423e-06
0.4 1.0 5.82343555377275e-06
0.4 1.2000000000000002 4.7924248146505896e-06
0.4 1.4000000000000001 2.9302868342499505e-06
0.4 1.6 6.92831040248956e-07
0.4 1.8 -2.8094325191074144e-06
0.4 2.0 -5.671502232619313e-06
0.4 2.2 -8.813189176588482e-06
0.4 2.4000000000000004 -1.164766182746445e-05
0.4 2.6 -1.342543854220307e-05
0.4 2.8000000000000003 -1.632214277947079e-05
0.4 3.0 -1.8244351286390276e-05
0.4 3.2 -1.9253647464800534e-05
0.4 3.4000000000000004 -2.0559898948983013e-05
0.4 3.6 -1.9110575306331476e-05
0.4 3.8000000000000003 -2.0772918417334957e-05
0.4 4.0 -1.9079963001306222e-05
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 2.1440722117283533e-07
0.6000000000000001 0.4 1.6692013413431046e-06
0.6000000000000001 0.6000000000000001 4.953109660849211e-06
0.6000000000000001 0.8 9.790681456300192e-06
0.6000000000000001 1.0 1.4363044907400379e-05
0.6000000000000001 1.2000000000000002 1.751013612311032e-05
0.6000000000000001 1.4000000000000001 1.6113508711992364e-05
0.6000000000000001 1.6 1.3133540874605911e-05
0.6000000000000001 1.8 6.707489248840932e-06
0.6000000000000001 2.0 -2.01255294878538e-06
0.6000000000000001 2.2 -1.083862027689081e-05
0.6000000000000001 2.4000000000000004 -1.959043613418768e-05
0.6000000000000001 2.6 -2.85612887265259e-05
0.6000000000000001 2.8000000000000003 -3.604750211523431e-05
0.6000000000000001 3.0 -4.225622611072578e-05
0.6000000000000001 3.2 -4.999644569451049e-05
0.6000000000000001 3.4000000000000004 -5.189974156356402e-05
0.6000000000000001 3.6 -5.662736069845387e-05
0.6000000000000001 3.8000000000000003 -5.8674600747321085e-05
0.6000000000000001 4.0 -5.8874996755155484e-05
0.8 0.0 0.0
0.8 0.2 2.408358802271137e-07
0.8 0.4 1.8450776544078281e-06
0.8 0.6000000000000001 5.5629847639701016e-06
0.8 0.8 1.1747977098665715e-05
0.8 1.0 1.949509654258567e-05
0.8 1.2000000000000002 2.661410053567189e-05
0.8 1.4000000000000001 3.223305955838375e-05
0.8 1.6 3.3475304503828016e-05
0.8 1.8 2.6834321608756117e-05
0.8 2.0 1.7924076190732336e-05
0.8 2.2 3.2695010614919446e-06
0.8 2.4000000000000004 -1.456342777117905e-05
0.8 2.6 -3.1210363951612847e-05
0.8 2.8000000000000003 -5.0542799556783675e-05
0.8 3.0 -6.517576141491018e-05
0.8 3.2 -7.704717665490725e-05
0.8 3.4000000000000004 -9.123823224231321e-05
0.8 3.6 -0.00010100754193809888
0.8 3.8000000000000003 -0.00010977907213041814
0.8 4.0 -0.00011152159464554441
1.0 0.0 0.0
1.0 0.2 2.501840136696005e-07
1.0 0.4 1.7282438347466252e-06
1.0 0.6000000000000001 5.632810123204589e-06
1.0 0.8 1.2001204798965132e-05
1.0 1.0 2.0545802473305305e-05
1.0 1.2000000000000002 3.061894321409786e-05
1.0 1.4000000000000001 3.987570628581995e-05
1.0 1.6 4.721587676629114e-05
1.0 1.8 4.8525994442475964e-05
1.0 2.0 4.222414492823108e-05
1.0 2.2 2.874614324356181e-05
1.0 2.4000000000000004 1.0054484321073708e-05
1.0 2.6 -1.3147308814298953e-05
1.0 2.8000000000000003 -4.0568391008244766e-05
1.0 3.0 -6.624719269971014e-05
1.0 3.2 -9.345269012208089e-05
1.0 3.4000000000000004 -0.00011590623575457985
1.0 3.6 -0.00013859343464972914
1.0 3.8000000000000003 -0.00015546224257170365
1.0 4.0 -0.0001666195523881286
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 2.1350472026219296e-07
1.2000000000000002 0.4 1.5313581092256191e-06
1.2000000000000002 0.6000000000000001 5.2788405145129585e-06
1.2000000000000002 0.8 1.0849554232514206e-05
1.2000000000000002 1.0 1.9221868815154536e-05
1.2000000000000002 1.2000000000000002 3.005666648610188e-05
1.2000000000000002 1.4000000000000001 3.9997317650801655e-05
1.2000000000000002 1.6 4.912309790950572e-05
1.2000000000000002 1.8 5.648596237212599e-05
1.2000000000000002 2.0 5.713331406585582e-05
1.2000000000000002 2.2 5.0308411627782444e-05
1.2000000000000002 2.4000000000000004 3.8524141106864534e-05
1.2000000000000002 2.6 1.4015119103693182e-05
1.2000000000000002 2.8000000000000003 -1.4324509712142626e-05
1.2000000000000002 3.0 -4.917859024563158e-05
1.2000000000000002 3.2 -8.495532594950063e-05
1.2000000000000002 3.4000000000000004 -0.00011745640537098955
1.2000000000000002 3.6 -0.00015059457213633577
1.2000000000000002 3.8000000000000003 -0.00017783965752575593
1.2000000000000002 4.0 -0.00020490471613247952
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 2.0136893287267515e-07
1.4000000000000001 0.4 1.3388886598678999e-06
1.4000000000000001 0.6000000000000001 4.428238584455248e-06
1.4000000000000001 0.8 9.558380666905177e-06
1.4000000000000001 1.0 1.7152693308267646e-05
1.4000000000000001 1.2000000000000002 2.658228472444189e-05
1.4000000000000001 1.4000000000000001 3.5817728100936855e-05
1.4000000000000001 1.6 4.642056286766248e-05
1.4000000000000001 1.8 5.414139337264692e-05
1.4000000000000001 2.0 5.957198244803762e-05
1.4000000000000001 2.2 6.030616190757869e-05
1.4000000000000001 2.4000000000000004 5.354224141453979e-05
1.4000000000000001 2.6 3.970203857773618e-05
1.4000000000000001 2.8000000000000003 1.5627668307248054e-05
1.4000000000000001 3.0 -1.4066715974271678e-05
1.4000000000000001 3.2 -5.277649983414857e-05
1.4000000000000001 3.4000000000000004 -9.301971535642209e-05
1.4000000000000001 3.6 -0.00013559663675347645
1.4000000000000001 3.8000000000000003 -0.00017965669149993776
1.4000000000000001 4.0 -0.00021462798493290341
1.6 0.0 0.0
1.6 0.2 1.6190003979920314e-07
1.6 0.4 1.0890688806675145e-06
1.6 0.6000000000000001 3.874840790276029e-06
1.6 0.8 8.038105452093172e-06
1.6 1.0 1.4856532099900741e-05
1.6 1.2000000000000002 2.1718385050933132e-05
1.6 1.4000000000000001 3.206191913994245e-05
1.6 1.6 4.037760702317096e-05
1.6 1.8 4.82137846157166e-05
1.6 2.0 5.4552225955290064e-05
1.6 2.2 5.9275801383448314e-05
1.6 2.4000000000000004 5.604562010676306e-05
1.6 2.6 5.0124956594243254e-05
1.6 2.8000000000000003 3.530152741486126e-05
1.6 3.0 1.2486537756576995e-05
1.6 3.2 -1.860823452614412e-05
1.6 3.4000000000000004 -5.700276037533326e-05
1.6 3.6 -0.00010040793676418818
1.6 3.8000000000000003 -0.00014797460857914836
1.6 4.0 -0.0001908724532571282
1.8 0.0 -1.3361249957614685e-24
1.8 0.2 1.360758868754438e-07
1.8 0.4 8.982735797534131e-07
1.8 0.6000000000000001 2.950157489811262e-06
1.8 0.8 6.0734561202326685e-06
1.8 1.0 1.1336161532759163e-05
1.8 1.2000000000000002 1.763323926623925e-05
1.8 1.4000000000000001 2.4601575763760664e-05
1.8 1.6 3.269324345243256e-05
1.8 1.8 4.051441917296757e-05
1.8 2.0 4.336770329941549e-05
1.8 2.2 5.034364494102782e-05
1.8 2.4000000000000004 5.190061387523839e-05
1.8 2.6 4.810359703507226e-05
1.8 2.8000000000000003 3.923822198549371e-05
1.8 3.0 2.4537006548339374e-05
1.8 3.2 1.689677962484992e-06
1.8 3.4000000000000004 -2.157997470314129e-05
1.8 3.6 -5.950934567024628e-05
1.8 3.8000000000000003 -0.00010124501445845891
1.8 4.0 -0.0001538994555550773
2.0 0.0 0.0
2.0 0.2 5.560889524473293e-08
2.0 0.4 7.725691580497903e-07
2.0 0.6000000000000001 2.5494322621318835e-06
2.0 0.8 5.156629232951684e-06
2.0 1.0 8.910332093925928e-06
2.0 1.2000000000000002 1.3364106512570834e-05
2.0 1.4000000000000001 1.9495457185772237e-05
2.0 1.6 2.5694072281692965e-05
2.0 1.8 3.1533020812041826e-05
2.0 2.0 3.870500352678802e-05
2.0 2.2 4.1463996724387385e-05
2.0 2.4000000000000004 4.2746539170333035e-05
2.0 2.6 3.95957767148693e-05
2.0 2.8000000000000003 3.7717136656643106e-05
2.0 3.0 2.8175767434164544e-05
2.0 3.2 1.4444173874536377e-05
2.0 3.4000000000000004 -6.4527417891679725e-06
2.0 3.6 -4.293347518752752e-05
2.0 3.8000000000000003 -6.838702257138696e-05
2.0 4.0 -0.00010640035548495179
2.2 0.0 0.0
2.2 0.2 7.201929213604684e-08
2.2 0.4 5.497983338023209e-07
2.2 0.6000000000000001 1.956409746454254e-06
2.2 0.8 3.6382326203082153e-06
2.2 1.0 6.647211732974071e-06
2.2 1.2000000000000002 1.1599992746078731e-05
2.2 1.4000000000000001 1.5101494425649334e-05
2.2 1.6 1.9437715558859426e-05
2.2 1.8 2.4212978330462057e-05
2.2 2.0 2.8512008151242814e-05
2.2 2.2 3.121164491479322e-05
2.2 2.4000000000000004 2.9977382223010025e-05
2.2 2.6 3.319749129100314e-05
2.2 2.8000000000000003 2.8894480791196025e-05
2.2 3.0 2.582621988550776e-05
2.2 3.2 1.2354763612019766e-05
2.2 3.4000000000000004 -2.1018303100249036e-06
2.2 3.6 -2.28325971861443e-05
2.2 3.8000000000000003 -4.685967801320533e-05
2.2 4.0 -7.601052950677165e-05
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 4.519351484698486e-08
2.4000000000000004 0.4 4.312912063661865e-07
2.4000000000000004 0.6000000000000001 1.1982217198085416e-06
2.4000000000000004 0.8 3.2773410448867187e-06
2.4000000000000004 1.0 5.215068669442009e-06
2.4000000000000004 1.2000000000000002 8.594713004005202e-06
2.4000000000000004 1.4000000000000001 1.2047455806340634e-05
2.4000000000000004 1.6 1.5078254195280509e-05
2.4000000000000004 1.8 1.8360259362723996e-05
2.4000000000000004 2.0 2.2182969940593187e-05
2.4000000000000004 2.2 2.3860136803948688e-05
2.4000000000000004 2.4000000000000004 2.498700583524617e-05
2.4000000000000004 2.6 2.3167951456789512e-05
2.4000000000000004 2.8000000000000003 2.1939661183572188e-05
2.4000000000000004 3.0 1.6089998518215816e-05
2.4000000000000004 3.2 9.248593759644796e-06
2.4000000000000004 3.4000000000000004 -4.4607609197351836e-07
2.4000000000000004 3.6 -1.633747017569797e-05
2.4000000000000004 3.8000000000000003 -3.320561839437357e-05
2.4000000000000004 4.0 -6.038931611802283e-05
2.6 0.0 0.0
2.6 0.2 4.20739332571797e-08
2.6 0.4 3.4758602146713133e-07
2.6 0.6000000000000001 1.2771602445511677e-06
2.6 0.8 2.362211309592407e-06
2.6 1.0 4.73197203510972e-06
2.6 1.2000000000000002 7.123079007919335e-06
2.6 1.4000000000000001 9.011321728700944e-06
2.6 1.6 1.2263975650406784e-05
2.6 1.8 1.4441181011177597e-05
2.6 2.0 1.754198371490044e-05
2.6 2.2 1.7875998638386324e-05
2.6 2.4000000000000004 2.039932866927971e-05
2.6 2.6 1.8863326447789023e-05
2.6 2.8000000000000003 1.4801136749855244e-05
2.6 3.0 1.0225998694880186e-05
2.6 3.2 2.677257749422852e-06
2.6 3.4000000000000004 -1.6421965702521073e-06
2.6 3.6 -1.518938174741819e-05
2.6 3.8000000000000003 -2.82221901777318e-05
2.6 4.0 -4.234300743260385e-05
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -7.162459233748217e-09
2.8000000000000003 0.4 4.148132590640367e-07
2.8000000000000003 0.6000000000000001 6.908634740397153e-07
2.8000000000000003 0.8 1.8706185952800282e-06
2.8000000000000003 1.0 2.6534107448659335e-06
2.8000000000000003 1.2000000000000002 4.732401052167491e-06
2.8000000000000003 1.4000000000000001 6.627467310369329e-06
2.8000000000000003 1.6 8.816646051799452e-06
2.8000000000000003 1.8 1.1894334641928783e-05
2.8000000000000003 2.0 1.2790777154652897e-05
2.8000000000000003 2.2 1.5837562968733752e-05
2.8000000000000003 2.4000000000000004 1.5063425467405354e-05
2.8000000000000003 2.6 1.3506583137438667e-05
2.8000000000000003 2.8000000000000003 1.2350311809385442e-05
2.8000000000000003 3.0 9.520059747448346e-06
2.8000000000000003 3.2 1.2534580673948982e-06
2.8000000000000003 3.4000000000000004 -1.7875693168965925e-06
2.8000000000000003 3.6 -1.0942903219513775e-05
2.8000000000000003 3.8000000000000003 -2.4579347954244447e-05
2.8000000000000003 4.0 -3.689872445852767e-05
3.0 0.0 0.0
3.0 0.2 2.911422202805191e-08
3.0 0.4 1.8483111847644833e-07
3.0 0.6000000000000001 4.40053209514549e-07
3.0 0.8 9.62129101760608e-07
3.0 1.0 2.5583897505916045e-06
3.0 1.2000000000000002 3.892687724958186e-06
3.0 1.4000000000000001 4.648306117288525e-06
3.0 1.6 7.0462146504774275e-06
3.0 1.8 1.0035980727745889e-05
3.0 2.0 9.269252433155758e-06
3.0 2.2 1.1724897681121516e-05
3.0 2.4000000000000004 1.2258199919422824e-05
3.0 2.6 1.2312454485940656e-05
3.0 2.8000000000000003 9.007968539707895e-06
3.0 3.0 6.022400474529615e-06
3.0 3.2 2.2926800053398142e-06
3.0 3.4000000000000004 -4.09837895115836e-06
3.0 3.6 -9.92219863461479e-06
3.0 3.8000000000000003 -2.1824952505156742e-05
3.0 4.0 -2.7679381628360742e-05
3.2 0.0 0.0
3.2 0.2 2.2418739577488535e-08
3.2 0.4 5.881019646876318e-08
3.2 0.6000000000000001 5.361398588740169e-07
3.2 0.8 1.0382756886239295e-06
3.2 1.0 2.02384130048004e-06
3.2 1.2000000000000002 2.5781394616564385e-06
3.2 1.4000000000000001 4.1631285107412846e-06
3.2 1.6 4.227787969027602e-06
3.2 1.8 7.688382888752193e-06
3.2 2.0 9.676088797620307e-06
3.2 2.2 7.714453327868461e-06
3.2 2.4000000000000004 9.339103828240698e-06
3.2 2.6 9.557637115708129e-06
3.2 2.8000000000000003 9.126369405874219e-06
3.2 3.0 5.243451417871336e-06
3.2 3.2 2.1365605323000686e-06
3.2 3.4000000000000004 -3.333010928129936e-06
3.2 3.6 -7.4078783083497995e-06
3.2 3.8000000000000003 -1.6725819941008512e-05
3.2 4.0 -2.2559082438011792e-05
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 3.477981078289099e-08
3.4000000000000004 0.4 1.2128659040310233e-07
3.4000000000000004 0.6000000000000001 3.830040530272421e-07
3.4000000000000004 0.8 1.1627215357677142e-06
3.4000000000000004 1.0 8.266460181802794e-07
3.4000000000000004 1.2000000000000002 1.7232379464417064e-06
3.4000000000000004 1.4000000000000001 3.5159274237998165e-06
3.4000000000000004 1.6 5.063829579673477e-06
3.4000000000000004 1.8 5.8474446674329385e-06
3.4000000000000004 2.0 4.589228401763099e-06
3.4000000000000004 2.2 6.7852704491942585e-06
3.4000000000000004 2.4000000000000004 7.6270275159097184e-06
3.4000000000000004 2.6 8.547666773937861e-06
3.4000000000000004 2.8000000000000003 7.62877707807965e-06
3.4000000000000004 3.0 7.876793809425936e-06
3.4000000000000004 3.2 5.399213794817745e-06
3.4000000000000004 3.4000000000000004 -5.229115148146233e-07
3.4000000000000004 3.6 -4.983098182029108e-06
3.4000000000000004 3.8000000000000003 -6.203153530967446e-06
3.4000000000000004 4.0 -1.7748859310770252e-05
3.6 0.0 0.0
3.6 0.2 7.121054402458816e-10
3.6 0.4 5.0685066419288987e-08
3.6 0.6000000000000001 4.359736865937144e-07
3.6 0.8 6.834085281925239e-07
3.6 1.0 4.900273785904112e-07
3.6 1.2000000000000002 9.58617617438218e-07
3.6 1.4000000000000001 2.7220005609929685e-06
3.6 1.6 2.46251626064508e-06
3.6 1.8 3.2425074638415517e-06
3.6 2.0 6.305888309952409e-06
3.6 2.2 6.813775901485344e-06
3.6 2.4000000000000004 7.240752622427445e-06
3.6 2.6 7.874130285086069e-06
3.6 2.8000000000000003 5.728023773629355e-06
3.6 3.0 5.230013765445741e-06
3.6 3.2 4.326698620577109e-06
3.6 3.4000000000000004 -1.2885721822439808e-06
3.6 3.6 -1.8433436876153124e-06
3.6 3.8000000000000003 -5.725232912011711e-06
3.6 4.0 -1.5384687672160752e-05
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 1.860084733213615e-08
3.8000000000000003 0.4 1.3781319614908734e-07
3.8000000000000003 0.6000000000000001 -6.437122962424978e-08
3.8000000000000003 0.8 1.9646867899377726e-07
3.8000000000000003 1.0 1.0663946945744479e-06
3.8000000000000003 1.2000000000000002 1.3303947474567385e-06
3.8000000000000003 1.4000000000000001 2.244631948581941e-06
3.8000000000000003 1.6 2.6930574040815982e-06
3.8000000000000003 1.8 3.84754985796493e-06
3.8000000000000003 2.0 4.153476538114126e-06
3.8000000000000003 2.2 5.225924182412545e-06
3.8000000000000003 2.4000000000000004 4.309481943817653e-06
3.8000000000000003 2.6 5.7639881410810385e-06
3.8000000000000003 2.8000000000000003 5.532164187597915e-06
3.8000000000000003 3.0 5.6825402018254826e-06
3.8000000000000003 3.2 4.618452849500829e-06
3.8000000000000003 3.4000000000000004 4.4936874106523294e-06
3.8000000000000003 3.6 2.8370551392284625e-06
3.8000000000000003 3.8000000000000003 -7.509746317731226e-07
3.8000000000000003 4.0 -5.1221025311814485e-06
4.0 0.0 0.0
4.0 0.2 1.7855302660641237e-08
4.0 0.4 4.7164027491911754e-08
4.0 0.6000000000000001 1.8254717074681085e-07
4.0 0.8 5.708878851399258e-07
4.0 1.0 3.3396507224472903e-07
4.0 1.2000000000000002 7.906643984630882e-07
4.0 1.4000000000000001 1.2477373487051294e-06
4.0 1.6 1.956122377151242e-06
4.0 1.8 2.883974746735305e-06
4.0 2.0 2.290007933751878e-06
4.0 2.2 6.366991736805322e-06
4.0 2.4000000000000004 4.110510904723082e-06
4.0 2.6 2.9204304086966586e-06
4.0 2.8000000000000003 3.326238705672033e-06
4.0 3.0 6.789175866960441e-06
4.0 3.2 2.9778050026334615e-06
4.0 3.4000000000000004 5.171069135760726e-06
4.0 3.6 3.7196811635565787e-06
4.0 3.8000000000000003 2.663616685290415e-06
4.0 4.0 -2.2995065619272547e-06


==> anc/nlo_x_001_a1.txt <==
# NLO, x = 0.01
# b [GeV^{-1}]  r [GeV^{-1}]  a_1(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 1.3609209563445942e-22
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 -3.940980294585921e-06
0.2 0.4 -1.876027340989476e-05
0.2 0.6000000000000001 -3.443822975657016e-05
0.2 0.8 -4.6935165785883506e-05
0.2 1.0 -4.4749847495783805e-05
0.2 1.2000000000000002 -4.5905268726987306e-05
0.2 1.4000000000000001 -3.1440810269028546e-05
0.2 1.6 -8.602131115199032e-06
0.2 1.8 8.238456868192434e-06
0.2 2.0 3.870541294477953e-05
0.2 2.2 5.7327455134861435e-05
0.2 2.4000000000000004 5.3226075546251026e-05
0.2 2.6 6.631635104413268e-05
0.2 2.8000000000000003 6.619075457813518e-05
0.2 3.0 6.593221593257673e-05
0.2 3.2 5.1608088092901664e-05
0.2 3.4000000000000004 4.9882325300562794e-05
0.2 3.6 2.3706825395063305e-05
0.2 3.8000000000000003 6.270255255337691e-05
0.2 4.0 1.2668897317451274e-05
0.4 0.0 0.0
0.4 0.2 -6.317857572507087e-06
0.4 0.4 -3.26140805442122e-05
0.4 0.6000000000000001 -6.774469867981293e-05
0.4 0.8 -0.00010733792056046282
0.4 1.0 -0.00012326137557625466
0.4 1.2000000000000002 -0.00013437589863920583
0.4 1.4000000000000001 -0.00012306793543104407
0.4 1.6 -9.474193215556788e-05
0.4 1.8 -7.496941543774827e-05
0.4 2.0 -2.1894403238696913e-05
0.4 2.2 -1.6773971090900866e-06
0.4 2.4000000000000004 2.664352558360078e-05
0.4 2.6 3.2749679422285794e-05
0.4 2.8000000000000003 7.279018755651786e-05
0.4 3.0 8.912177165774332e-05
0.4 3.2 3.114961795432985e-05
0.4 3.4000000000000004 2.8705397751423873e-05
0.4 3.6 3.009557897647672e-05
0.4 3.8000000000000003 -2.2250625478697226e-05
0.4 4.0 9.339892643106433e-06
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 -7.029711915523642e-06
0.6000000000000001 0.4 -4.059491796762187e-05
0.6000000000000001 0.6000000000000001 -9.450749063477956e-05
0.6000000000000001 0.8 -0.00014683040027971993
0.6000000000000001 1.0 -0.000202666325502323
0.6000000000000001 1.2000000000000002 -0.00021922037661833995
0.6000000000000001 1.4000000000000001 -0.00024550287795563607
0.6000000000000001 1.6 -0.0002569465448094658
0.6000000000000001 1.8 -0.00022797303237918852
0.6000000000000001 2.0 -0.00016552573225455037
0.6000000000000001 2.2 -0.0001313328508694811
0.6000000000000001 2.4000000000000004 -9.038506932728757e-05
0.6000000000000001 2.6 -7.78842533577647e-05
0.6000000000000001 2.8000000000000003 -5.465091999391549e-05
0.6000000000000001 3.0 6.59844043746638e-07
0.6000000000000001 3.2 -4.8480224425679514e-05
0.6000000000000001 3.4000000000000004 -1.4963031467078711e-05
0.6000000000000001 3.6 -2.9866777185608646e-05
0.6000000000000001 3.8000000000000003 -5.5406972172039164e-05
0.6000000000000001 4.0 -7.972759195225275e-05
0.8 0.0 0.0
0.8 0.2 -7.704048114270842e-06
0.8 0.4 -4.344815509096525e-05
0.8 0.6000000000000001 -0.00010436588340452337
0.8 0.8 -0.00017282844011675443
0.8 1.0 -0.00024028897721019388
0.8 1.2000000000000002 -0.00031143078673487827
0.8 1.4000000000000001 -0.00037419333505531676
0.8 1.6 -0.0003964706342605808
0.8 1.8 -0.0004302701276601349
0.8 2.0 -0.00039680779101260605
0.8 2.2 -0.0003866136027227566
0.8 2.4000000000000004 -0.0003805617863626285
0.8 2.6 -0.0002570305537088089
0.8 2.8000000000000003 -0.0002477206076444522
0.8 3.0 -0.000160964815135818
0.8 3.2 -0.00016503416530135216
0.8 3.4000000000000004 -0.0001502148253579746
0.8 3.6 -0.0001500841040405723
0.8 3.8000000000000003 -0.00018323378083523657
0.8 4.0 -0.00017311586312416575
1.0 0.0 0.0
1.0 0.2 -7.064303642376497e-06
1.0 0.4 -4.312940710285693e-05
1.0 0.6000000000000001 -9.842738622016705e-05
1.0 0.8 -0.00017992804654946788
1.0 1.0 -0.0002645616473131962
1.0 1.2000000000000002 -0.0003595918614508366
1.0 1.4000000000000001 -0.0004420356304312981
1.0 1.6 -0.00048803428377924466
1.0 1.8 -0.0005316355431009713
1.0 2.0 -0.0005873757161330032
1.0 2.2 -0.0005699276415056789
1.0 2.4000000000000004 -0.0005823053867667592
1.0 2.6 -0.0005449617320406863
1.0 2.8000000000000003 -0.0005268118205091882
1.0 3.0 -0.0004606210527639535
1.0 3.2 -0.0004288914577144578
1.0 3.4000000000000004 -0.0003933129449144573
1.0 3.6 -0.0003550824784665168
1.0 3.8000000000000003 -0.00032822712520297044
1.0 4.0 -0.00038257718463813344
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -7.77405038415502e-06
1.2000000000000002 0.4 -3.826907468034134e-05
1.2000000000000002 0.6000000000000001 -9.79612549707809e-05
1.2000000000000002 0.8 -0.00018096463810753395
1.2000000000000002 1.0 -0.0002763498632840885
1.2000000000000002 1.2000000000000002 -0.00037486034941151
1.2000000000000002 1.4000000000000001 -0.0004595500239132741
1.2000000000000002 1.6 -0.0005645954576526628
1.2000000000000002 1.8 -0.0006458678325935288
1.2000000000000002 2.0 -0.0007159126300811024
1.2000000000000002 2.2 -0.0007788001164702825
1.2000000000000002 2.4000000000000004 -0.0007649035280403775
1.2000000000000002 2.6 -0.0007318997548227797
1.2000000000000002 2.8000000000000003 -0.0007417004728121128
1.2000000000000002 3.0 -0.0007365594378308444
1.2000000000000002 3.2 -0.0006079384210175058
1.2000000000000002 3.4000000000000004 -0.000614122464487375
1.2000000000000002 3.6 -0.0005978594531892713
1.2000000000000002 3.8000000000000003 -0.0005591374525181059
1.2000000000000002 4.0 -0.0005049918187425847
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 -5.858739555011605e-06
1.4000000000000001 0.4 -3.863979215073534e-05
1.4000000000000001 0.6000000000000001 -8.346920933987247e-05
1.4000000000000001 0.8 -0.00015965914369805181
1.4000000000000001 1.0 -0.00024480768487954087
1.4000000000000001 1.2000000000000002 -0.0003343912796142062
1.4000000000000001 1.4000000000000001 -0.00043571387220381667
1.4000000000000001 1.6 -0.0005493282779380615
1.4000000000000001 1.8 -0.0006649868587098371
1.4000000000000001 2.0 -0.0007405143338387179
1.4000000000000001 2.2 -0.0007999474898642645
1.4000000000000001 2.4000000000000004 -0.0008611371350116712
1.4000000000000001 2.6 -0.0009248429698998591
1.4000000000000001 2.8000000000000003 -0.0009520774676142263
1.4000000000000001 3.0 -0.0009108649027819442
1.4000000000000001 3.2 -0.0008768717149355707
1.4000000000000001 3.4000000000000004 -0.0008331306266528395
1.4000000000000001 3.6 -0.0008844506344015808
1.4000000000000001 3.8000000000000003 -0.0008062985969628248
1.4000000000000001 4.0 -0.0007040820863399601
1.6 0.0 0.0
1.6 0.2 -4.9046071706285755e-06
1.6 0.4 -3.333147396838436e-05
1.6 0.6000000000000001 -7.564236263709434e-05
1.6 0.8 -0.00015052524110260296
1.6 1.0 -0.00023079096668623727
1.6 1.2000000000000002 -0.000327160926523379
1.6 1.4000000000000001 -0.00042689047443403744
1.6 1.6 -0.0005124839416976764
1.6 1.8 -0.0006140740670018981
1.6 2.0 -0.0007255133808545643
1.6 2.2 -0.0008591642047752902
1.6 2.4000000000000004 -0.0009229061748314457
1.6 2.6 -0.0009815688195260396
1.6 2.8000000000000003 -0.0010375015435049025
1.6 3.0 -0.0010656088361994664
1.6 3.2 -0.0010797239819351962
1.6 3.4000000000000004 -0.001030196384661718
1.6 3.6 -0.0010847749079100594
1.6 3.8000000000000003 -0.000983205058455932
1.6 4.0 -0.000953427199922226
1.8 0.0 -1.581411019804021e-23
1.8 0.2 -4.27751578179546e-06
1.8 0.4 -2.84150489629363e-05
1.8 0.6000000000000001 -6.909308202303365e-05
1.8 0.8 -0.00011168548525115058
1.8 1.0 -0.0002020691628355702
1.8 1.2000000000000002 -0.00029561098236981784
1.8 1.4000000000000001 -0.0003731211465020526
1.8 1.6 -0.0004524467616785459
1.8 1.8 -0.0005594373399842472
1.8 2.0 -0.0006577613821692478
1.8 2.2 -0.0007819205207986036
1.8 2.4000000000000004 -0.0008968927660933016
1.8 2.6 -0.0009466866407711874
1.8 2.8000000000000003 -0.001050441700932626
1.8 3.0 -0.001084815740192427
1.8 3.2 -0.0011115214493619455
1.8 3.4000000000000004 -0.001096139544320508
1.8 3.6 -0.0012421111921942247
1.8 3.8000000000000003 -0.0012322864674635902
1.8 4.0 -0.001185119380835237
2.0 0.0 0.0
2.0 0.2 -3.290864692268493e-06
2.0 0.4 -2.2573072205699646e-05
2.0 0.6000000000000001 -6.128341519494741e-05
2.0 0.8 -0.00010270038185525937
2.0 1.0 -0.00017388360680159695
2.0 1.2000000000000002 -0.00025066498958726467
2.0 1.4000000000000001 -0.00034675451187590197
2.0 1.6 -0.0004129758881863075
2.0 1.8 -0.0005331977074007996
2.0 2.0 -0.0006070581935963709
2.0 2.2 -0.0007243010027498363
2.0 2.4000000000000004 -0.0007907525792616216
2.0 2.6 -0.0008884736942122121
2.0 2.8000000000000003 -0.0009784378347114755
2.0 3.0 -0.0010602366689434406
2.0 3.2 -0.0011706163980480786
2.0 3.4000000000000004 -0.0011609792300691381
2.0 3.6 -0.0012382331395385845
2.0 3.8000000000000003 -0.0012431748915390619
2.0 4.0 -0.0011861460012790143
2.2 0.0 0.0
2.2 0.2 -3.3741551726303224e-06
2.2 0.4 -2.3004944230451103e-05
2.2 0.6000000000000001 -4.7072950134836517e-05
2.2 0.8 -9.576531522412706e-05
2.2 1.0 -0.00015508984589052648
2.2 1.2000000000000002 -0.00018592065349902595
2.2 1.4000000000000001 -0.00027544628380514783
2.2 1.6 -0.0003540118961033065
2.2 1.8 -0.00041889558074141196
2.2 2.0 -0.000574778561297881
2.2 2.2 -0.0005874612520816775
2.2 2.4000000000000004 -0.0007426469707831758
2.2 2.6 -0.0007935304654358208
2.2 2.8000000000000003 -0.000919665922027513
2.2 3.0 -0.0009822851505798726
2.2 3.2 -0.0010306560504256853
2.2 3.4000000000000004 -0.0010802118945294555
2.2 3.6 -0.0011109833152597858
2.2 3.8000000000000003 -0.0012324088546580654
2.2 4.0 -0.001261459844165051
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -2.1632745634923848e-06
2.4000000000000004 0.4 -1.855866092699626e-05
2.4000000000000004 0.6000000000000001 -4.3277790640472776e-05
2.4000000000000004 0.8 -7.891248819527349e-05
2.4000000000000004 1.0 -0.00011727788044686196
2.4000000000000004 1.2000000000000002 -0.00019373203997337943
2.4000000000000004 1.4000000000000001 -0.00025228842795069266
2.4000000000000004 1.6 -0.0002950683646322859
2.4000000000000004 1.8 -0.00040952201383234494
2.4000000000000004 2.0 -0.00046225724114590987
2.4000000000000004 2.2 -0.0005201434827809372
2.4000000000000004 2.4000000000000004 -0.0006277774711507057
2.4000000000000004 2.6 -0.0007397114467618992
2.4000000000000004 2.8000000000000003 -0.000771716896041213
2.4000000000000004 3.0 -0.0009133157365682794
2.4000000000000004 3.2 -0.0009168378249665693
2.4000000000000004 3.4000000000000004 -0.0010186434685384362
2.4000000000000004 3.6 -0.00106260061556192
2.4000000000000004 3.8000000000000003 -0.001136640315481756
2.4000000000000004 4.0 -0.00110216419532677
2.6 0.0 0.0
2.6 0.2 -2.1325707752043633e-06
2.6 0.4 -1.0844081187703092e-05
2.6 0.6000000000000001 -3.1868538931975484e-05
2.6 0.8 -5.942657734424361e-05
2.6 1.0 -0.00010289095252464785
2.6 1.2000000000000002 -0.00014539539753842152
2.6 1.4000000000000001 -0.0001996089892126283
2.6 1.6 -0.0002670138505635339
2.6 1.8 -0.00031806491679733007
2.6 2.0 -0.0003830623895888676
2.6 2.2 -0.0004782297901394432
2.6 2.4000000000000004 -0.0005356500847383599
2.6 2.6 -0.0006187813666523553
2.6 2.8000000000000003 -0.0006513161226467292
2.6 3.0 -0.0007437988218147587
2.6 3.2 -0.0007992004111884182
2.6 3.4000000000000004 -0.0008596203240793972
2.6 3.6 -0.0009817677395850665
2.6 3.8000000000000003 -0.0009576509612548598
2.6 4.0 -0.0011183706431491124
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -1.8995116181251423e-06
2.8000000000000003 0.4 -1.2905816460488701e-05
2.8000000000000003 0.6000000000000001 -2.7140573598214334e-05
2.8000000000000003 0.8 -4.7694086200512685e-05
2.8000000000000003 1.0 -8.172502715330701e-05
2.8000000000000003 1.2000000000000002 -0.00011354421798970046
2.8000000000000003 1.4000000000000001 -0.0001556656614997332
2.8000000000000003 1.6 -0.00022017497368028577
2.8000000000000003 1.8 -0.00025068183395224493
2.8000000000000003 2.0 -0.00030620452163309015
2.8000000000000003 2.2 -0.00038324712165839394
2.8000000000000003 2.4000000000000004 -0.0003814045874638613
2.8000000000000003 2.6 -0.00048638109313389413
2.8000000000000003 2.8000000000000003 -0.000576368330281457
2.8000000000000003 3.0 -0.0006537881425316259
2.8000000000000003 3.2 -0.0007194036517559306
2.8000000000000003 3.4000000000000004 -0.0007673655115051945
2.8000000000000003 3.6 -0.0007997172790713326
2.8000000000000003 3.8000000000000003 -0.0007721259419681866
2.8000000000000003 4.0 -0.0009496139117270441
3.0 0.0 0.0
3.0 0.2 -1.5725163083665985e-06
3.0 0.4 -5.80563911188257e-06
3.0 0.6000000000000001 -2.315041367625301e-05
3.0 0.8 -3.5036814734802086e-05
3.0 1.0 -7.294670213607357e-05
3.0 1.2000000000000002 -0.00011988957416433266
3.0 1.4000000000000001 -0.00012036522454162217
3.0 1.6 -0.00016090513041003556
3.0 1.8 -0.00020660485841064738
3.0 2.0 -0.0002472453810745389
3.0 2.2 -0.00031438228089848377
3.0 2.4000000000000004 -0.0003740236453008935
3.0 2.6 -0.0004621032904246146
3.0 2.8000000000000003 -0.0004580733119345342
3.0 3.0 -0.0005140804715046258
3.0 3.2 -0.0005919082215488598
3.0 3.4000000000000004 -0.0006244235441066623
3.0 3.6 -0.0006785988864237227
3.0 3.8000000000000003 -0.0007135268846128259
3.0 4.0 -0.0008665843981887075
3.2 0.0 0.0
3.2 0.2 -1.3276381050629069e-06
3.2 0.4 -7.2252505608097765e-06
3.2 0.6000000000000001 -1.8607768450021562e-05
3.2 0.8 -2.6066545513518056e-05
3.2 1.0 -4.1072941494292714e-05
3.2 1.2000000000000002 -5.86000057346147e-05
3.2 1.4000000000000001 -9.006712892306232e-05
3.2 1.6 -0.00015035117443272297
3.2 1.8 -0.0001583834550531242
3.2 2.0 -0.00019832959090130815
3.2 2.2 -0.00026115706024771977
3.2 2.4000000000000004 -0.0002442669650654016
3.2 2.6 -0.000335845207690482
3.2 2.8000000000000003 -0.00036949545008195766
3.2 3.0 -0.00043562226486290774
3.2 3.2 -0.00048012780895753573
3.2 3.4000000000000004 -0.0004964853767696356
3.2 3.6 -0.0006344096315718368
3.2 3.8000000000000003 -0.0006331710762331621
3.2 4.0 -0.0006275930362137913
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -1.2355535722987166e-06
3.4000000000000004 0.4 -5.6308108217547425e-06
3.4000000000000004 0.6000000000000001 -1.2821693167153303e-05
3.4000000000000004 0.8 -3.31769350049998e-05
3.4000000000000004 1.0 -3.46605331239743e-05
3.4000000000000004 1.2000000000000002 -5.853772346918465e-05
3.4000000000000004 1.4000000000000001 -6.210977146306456e-05
3.4000000000000004 1.6 -8.601507660135969e-05
3.4000000000000004 1.8 -0.00011916165866811814
3.4000000000000004 2.0 -0.00017507369189661493
3.4000000000000004 2.2 -0.00018466192873275257
3.4000000000000004 2.4000000000000004 -0.00021265637869458034
3.4000000000000004 2.6 -0.00026064223472872604
3.4000000000000004 2.8000000000000003 -0.00028150723025360336
3.4000000000000004 3.0 -0.00034655500701682177
3.4000000000000004 3.2 -0.000451922313828464
3.4000000000000004 3.4000000000000004 -0.0003593472886119793
3.4000000000000004 3.6 -0.00042468368400961964
3.4000000000000004 3.8000000000000003 -0.00045593830133299087
3.4000000000000004 4.0 -0.00048460409850194767
3.6 0.0 0.0
3.6 0.2 -1.140816741696159e-06
3.6 0.4 -5.406928673206088e-06
3.6 0.6000000000000001 -8.207116349797311e-06
3.6 0.8 -1.9877862838217165e-05
3.6 1.0 -1.1172378643851175e-05
3.6 1.2000000000000002 -3.5323943978633475e-05
3.6 1.4000000000000001 -4.802705215904573e-05
3.6 1.6 -9.39635280141063e-05
3.6 1.8 -0.00010753334062398142
3.6 2.0 -0.000155136596544596
3.6 2.2 -0.00013497560417597115
3.6 2.4000000000000004 -0.00016856663430637553
3.6 2.6 -0.00023814809554206933
3.6 2.8000000000000003 -0.0002395358807626626
3.6 3.0 -0.000288388512708285
3.6 3.2 -0.0002909584181733076
3.6 3.4000000000000004 -0.00027903212880829364
3.6 3.6 -0.00038426402208092714
3.6 3.8000000000000003 -0.00037834932497207393
3.6 4.0 -0.0003925388609787937
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -5.78867464035385e-07
3.8000000000000003 0.4 -2.804879705056101e-06
3.8000000000000003 0.6000000000000001 -1.473564608823345e-06
3.8000000000000003 0.8 -1.4841064056374704e-05
3.8000000000000003 1.0 -2.9128205617584025e-05
3.8000000000000003 1.2000000000000002 -3.660105386089101e-05
3.8000000000000003 1.4000000000000001 -3.4550945026932806e-05
3.8000000000000003 1.6 -5.6439197460896646e-05
3.8000000000000003 1.8 -4.602651349147771e-05
3.8000000000000003 2.0 -8.15770095576587e-05
3.8000000000000003 2.2 -6.514379435068822e-05
3.8000000000000003 2.4000000000000004 -0.00010076569782154614
3.8000000000000003 2.6 -0.0001113252395021694
3.8000000000000003 2.8000000000000003 -0.00017489818353088753
3.8000000000000003 3.0 -0.00017753480988373944
3.8000000000000003 3.2 -0.00019776533100213087
3.8000000000000003 3.4000000000000004 -0.00021420895110502443
3.8000000000000003 3.6 -0.00020924381283688291
3.8000000000000003 3.8000000000000003 -0.00028686293639371705
3.8000000000000003 4.0 -0.000357929952548266
4.0 0.0 0.0
4.0 0.2 4.31903833646549e-07
4.0 0.4 -2.9115200373210002e-06
4.0 0.6000000000000001 3.891302972304677e-06
4.0 0.8 -9.286039367811022e-06
4.0 1.0 -1.7925762948130883e-05
4.0 1.2000000000000002 -3.137954258448798e-05
4.0 1.4000000000000001 -5.226333567333798e-05
4.0 1.6 -4.247402414937879e-05
4.0 1.8 -7.001445391549579e-05
4.0 2.0 -6.660572120263824e-05
4.0 2.2 -7.616118620847781e-05
4.0 2.4000000000000004 -6.744130111077472e-05
4.0 2.6 -5.779698714824673e-05
4.0 2.8000000000000003 -0.00014135528692551364
4.0 3.0 -0.00012661192926637817
4.0 3.2 -0.00013555454632918377
4.0 3.4000000000000004 -0.00018438355460886885
4.0 3.6 -0.00020205360411605593
4.0 3.8000000000000003 -0.00018982632417256434
4.0 4.0 -0.00026340321829008555


==> anc/nlo_x_001_a3.txt <==
# NLO, x = 0.01
# b [GeV^{-1}]  r [GeV^{-1}]  a_3(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 6.562580487176707e-24
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 7.964859918500047e-08
0.2 0.4 -2.715811475550621e-07
0.2 0.6000000000000001 -1.0962166970812295e-06
0.2 0.8 4.107507454880686e-07
0.2 1.0 -3.3924383140627497e-06
0.2 1.2000000000000002 -4.781877886961365e-06
0.2 1.4000000000000001 -2.9313702118559133e-06
0.2 1.6 -5.462045946315273e-06
0.2 1.8 3.4179283198732023e-07
0.2 2.0 -3.831076687662747e-06
0.2 2.2 1.6404656026675804e-05
0.2 2.4000000000000004 2.542787025383575e-10
0.2 2.6 2.7412410558736853e-06
0.2 2.8000000000000003 -1.1014863637176803e-07
0.2 3.0 2.965384364319641e-05
0.2 3.2 5.818860684888096e-06
0.2 3.4000000000000004 -6.285893017248759e-06
0.2 3.6 -1.533428258525647e-05
0.2 3.8000000000000003 1.936894939411527e-05
0.2 4.0 -1.0421937281342975e-05
0.4 0.0 0.0
0.4 0.2 -3.130984227749353e-08
0.4 0.4 -4.127022649101178e-07
0.4 0.6000000000000001 -4.587963328888834e-06
0.4 0.8 -3.7195229057751517e-06
0.4 1.0 -6.616646647667297e-06
0.4 1.2000000000000002 -1.1580910981324104e-05
0.4 1.4000000000000001 -4.466903617690094e-06
0.4 1.6 -1.563300808295047e-05
0.4 1.8 -4.676292718197367e-06
0.4 2.0 3.7350644502340767e-06
0.4 2.2 6.922843092550385e-06
0.4 2.4000000000000004 1.2759211861860106e-05
0.4 2.6 1.8977877897005798e-05
0.4 2.8000000000000003 3.0887222774249586e-05
0.4 3.0 2.747278759642585e-05
0.4 3.2 2.6424977370320987e-05
0.4 3.4000000000000004 1.073267607048431e-05
0.4 3.6 4.1300409124161294e-05
0.4 3.8000000000000003 -7.731410859842793e-06
0.4 4.0 1.5898824555934354e-05
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 -5.867006217198343e-08
0.6000000000000001 0.4 -2.95633044131049e-07
0.6000000000000001 0.6000000000000001 -3.0711403678668295e-06
0.6000000000000001 0.8 -6.6573307420644e-06
0.6000000000000001 1.0 -1.4325963184999909e-05
0.6000000000000001 1.2000000000000002 -1.1517788987367603e-05
0.6000000000000001 1.4000000000000001 -2.472727088149993e-05
0.6000000000000001 1.6 -2.801737186205571e-05
0.6000000000000001 1.8 -3.379529140528622e-05
0.6000000000000001 2.0 2.512326944757745e-06
0.6000000000000001 2.2 -1.660868502083068e-06
0.6000000000000001 2.4000000000000004 -4.591683039713593e-07
0.6000000000000001 2.6 6.378471821120717e-06
0.6000000000000001 2.8000000000000003 4.8749117141181226e-05
0.6000000000000001 3.0 3.1977353937929775e-05
0.6000000000000001 3.2 -3.6540042994196838e-06
0.6000000000000001 3.4000000000000004 3.52945812522043e-05
0.6000000000000001 3.6 1.909967229239399e-05
0.6000000000000001 3.8000000000000003 4.836595948997242e-05
0.6000000000000001 4.0 2.653821919920548e-05
0.8 0.0 0.0
0.8 0.2 1.4660766663146792e-07
0.8 0.4 -2.9851135595404337e-07
0.8 0.6000000000000001 6.124066572358363e-07
0.8 0.8 -9.851120858709909e-06
0.8 1.0 -1.5984217298279544e-05
0.8 1.2000000000000002 -1.567061875000573e-05
0.8 1.4000000000000001 -3.982303614321242e-05
0.8 1.6 -6.714636148338577e-05
0.8 1.8 -3.974634915062901e-05
0.8 2.0 -6.159024234434802e-05
0.8 2.2 -1.0667201597780171e-05
0.8 2.4000000000000004 -2.8816534221490663e-05
0.8 2.6 -1.2037791035819477e-05
0.8 2.8000000000000003 -1.1566311204715717e-05
0.8 3.0 3.8075670839841444e-05
0.8 3.2 4.839414879433038e-05
0.8 3.4000000000000004 4.0500796108620604e-05
0.8 3.6 5.356620430138546e-06
0.8 3.8000000000000003 6.312675186379786e-05
0.8 4.0 5.1466921043444e-05
1.0 0.0 0.0
1.0 0.2 -2.88834602246147e-07
1.0 0.4 -2.0408315450424046e-06
1.0 0.6000000000000001 -2.54020029479454e-06
1.0 0.8 -9.348000442453666e-06
1.0 1.0 -1.7416307896495094e-05
1.0 1.2000000000000002 -2.3469834362916745e-05
1.0 1.4000000000000001 -3.74459385846309e-05
1.0 1.6 -5.747721677327193e-05
1.0 1.8 -7.851051714776121e-05
1.0 2.0 -5.3423546537289783e-05
1.0 2.2 -9.784541644216604e-05
1.0 2.4000000000000004 -4.5741081787148385e-05
1.0 2.6 -5.190364340232856e-05
1.0 2.8000000000000003 -9.480086611026921e-06
1.0 3.0 -7.603596808868439e-06
1.0 3.2 -3.2233890696583344e-05
1.0 3.4000000000000004 -8.390509062589463e-06
1.0 3.6 8.854063711550085e-05
1.0 3.8000000000000003 -6.811596354182714e-05
1.0 4.0 6.836002279684113e-05
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -2.114147165579937e-07
1.2000000000000002 0.4 -6.083479774367833e-07
1.2000000000000002 0.6000000000000001 -1.3522840057294454e-06
1.2000000000000002 0.8 -8.658877228014752e-06
1.2000000000000002 1.0 3.586604642667165e-07
1.2000000000000002 1.2000000000000002 -2.0345113984564377e-05
1.2000000000000002 1.4000000000000001 -3.4505233467012794e-05
1.2000000000000002 1.6 -5.363120844419874e-05
1.2000000000000002 1.8 -5.090912366685377e-05
1.2000000000000002 2.0 -7.324201729147694e-05
1.2000000000000002 2.2 -0.00012761173669895975
1.2000000000000002 2.4000000000000004 -9.028221299855178e-05
1.2000000000000002 2.6 -6.278857293267881e-05
1.2000000000000002 2.8000000000000003 -8.525650155729184e-05
1.2000000000000002 3.0 -5.141485522350559e-05
1.2000000000000002 3.2 -5.5549863681989425e-05
1.2000000000000002 3.4000000000000004 -4.1866757137810864e-05
1.2000000000000002 3.6 1.5007907766121162e-05
1.2000000000000002 3.8000000000000003 4.308407645100377e-05
1.2000000000000002 4.0 6.812187579813931e-05
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 1.468031204282788e-07
1.4000000000000001 0.4 -1.1395031870121149e-07
1.4000000000000001 0.6000000000000001 -1.947689894335181e-06
1.4000000000000001 0.8 -1.343871962935109e-06
1.4000000000000001 1.0 -2.3894027297098056e-05
1.4000000000000001 1.2000000000000002 -4.735694693947585e-06
1.4000000000000001 1.4000000000000001 -3.364756411680076e-05
1.4000000000000001 1.6 -6.384419134161896e-05
1.4000000000000001 1.8 -6.401643197200513e-05
1.4000000000000001 2.0 -7.015573692700257e-05
1.4000000000000001 2.2 -7.374289848166733e-05
1.4000000000000001 2.4000000000000004 -9.226781003286682e-05
1.4000000000000001 2.6 -0.00011725339534298407
1.4000000000000001 2.8000000000000003 -0.00012566832396349335
1.4000000000000001 3.0 -9.168526775271304e-05
1.4000000000000001 3.2 -0.00014514714083776643
1.4000000000000001 3.4000000000000004 -6.253752316806562e-05
1.4000000000000001 3.6 -4.057036551619503e-05
1.4000000000000001 3.8000000000000003 8.364953781691096e-06
1.4000000000000001 4.0 7.129387902002183e-05
1.6 0.0 0.0
1.6 0.2 -4.142612056335827e-07
1.6 0.4 1.1659062283378955e-06
1.6 0.6000000000000001 2.1909351894157785e-06
1.6 0.8 -1.24137470655184e-06
1.6 1.0 -4.901049930870981e-06
1.6 1.2000000000000002 -2.087028698168821e-05
1.6 1.4000000000000001 -3.5225518526587054e-05
1.6 1.6 -4.6139670444224565e-05
1.6 1.8 -3.731664862480085e-05
1.6 2.0 -6.300048586142261e-05
1.6 2.2 -9.014468266944461e-05
1.6 2.4000000000000004 -0.00010463306779806046
1.6 2.6 -0.00010014671184097729
1.6 2.8000000000000003 -0.00011772733653099221
1.6 3.0 -0.00014801141459660976
1.6 3.2 -0.00016963741820390468
1.6 3.4000000000000004 -0.00010770494801094462
1.6 3.6 -0.00012228787882656092
1.6 3.8000000000000003 -0.00010627431203076316
1.6 4.0 -6.0429243035994e-05
1.8 0.0 2.4471597788310563e-24
1.8 0.2 9.119467348505308e-08
1.8 0.4 -2.479594708812064e-06
1.8 0.6000000000000001 -6.556273437789486e-06
1.8 0.8 -1.3268597325592738e-05
1.8 1.0 3.918373979418571e-06
1.8 1.2000000000000002 2.1652477155602488e-06
1.8 1.4000000000000001 -2.0700404631708627e-05
1.8 1.6 -3.17412403381184e-05
1.8 1.8 -3.225714757864695e-05
1.8 2.0 -5.9386873548366465e-05
1.8 2.2 -3.7661397239554304e-05
1.8 2.4000000000000004 -9.241792036618098e-05
1.8 2.6 -0.00013783225820825944
1.8 2.8000000000000003 -0.00011441198667983775
1.8 3.0 -0.00017317947653860933
1.8 3.2 -0.00011868397240594762
1.8 3.4000000000000004 -0.0001670718774605214
1.8 3.6 -0.00014552665088487588
1.8 3.8000000000000003 -0.00017318861453028455
1.8 4.0 -0.00013220065794270508
2.0 0.0 0.0
2.0 0.2 -8.236736772724648e-10
2.0 0.4 2.7573740445047765e-06
2.0 0.6000000000000001 9.935667140251948e-07
2.0 0.8 9.19973319079163e-06
2.0 1.0 -9.36898913241797e-06
2.0 1.2000000000000002 -1.758458716844532e-05
2.0 1.4000000000000001 -8.583890797764236e-06
2.0 1.6 -1.7814157582662494e-05
2.0 1.8 -4.127684195942497e-05
2.0 2.0 -3.67825172923344e-05
2.0 2.2 -4.6940010261929376e-05
2.0 2.4000000000000004 -9.235529063046406e-05
2.0 2.6 -0.0001074657502517089
2.0 2.8000000000000003 -0.00010955013109284514
2.0 3.0 -0.00017613931772288065
2.0 3.2 -0.0001267845928316801
2.0 3.4000000000000004 -0.00015706163309768407
2.0 3.6 -0.0001507673372917694
2.0 3.8000000000000003 -0.000287618267821346
2.0 4.0 -0.00021536022853121793
2.2 0.0 0.0
2.2 0.2 2.9903134492916285e-07
2.2 0.4 -7.297912865200639e-07
2.2 0.6000000000000001 1.0407147535699126e-07
2.2 0.8 -1.858699488565725e-07
2.2 1.0 -1.1546877654441033e-05
2.2 1.2000000000000002 1.1686904210894719e-06
2.2 1.4000000000000001 2.0186401051796966e-05
2.2 1.6 -5.564695406299503e-06
2.2 1.8 -2.735539971369552e-05
2.2 2.0 -2.5523555150974256e-05
2.2 2.2 -6.624459618130213e-05
2.2 2.4000000000000004 -5.648605362982084e-05
2.2 2.6 -6.406371556399925e-05
2.2 2.8000000000000003 -0.00011329002680482734
2.2 3.0 -0.00010468279340155638
2.2 3.2 -0.00014081900110726633
2.2 3.4000000000000004 -0.0002070762958627776
2.2 3.6 -0.00019635945100857557
2.2 3.8000000000000003 -0.00018886897159962706
2.2 4.0 -0.00025062689495002505
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 5.895917041520409e-07
2.4000000000000004 0.4 2.7556744517267367e-07
2.4000000000000004 0.6000000000000001 -1.7868692713976085e-06
2.4000000000000004 0.8 5.273321597411429e-06
2.4000000000000004 1.0 -6.751413853667232e-06
2.4000000000000004 1.2000000000000002 -1.2421997475015322e-05
2.4000000000000004 1.4000000000000001 -6.890683705253216e-06
2.4000000000000004 1.6 1.3275930902627861e-05
2.4000000000000004 1.8 -2.4786293065179268e-05
2.4000000000000004 2.0 -2.6817636916485716e-05
2.4000000000000004 2.2 -2.2016143596500647e-05
2.4000000000000004 2.4000000000000004 -3.282818645283753e-05
2.4000000000000004 2.6 -6.96630022292434e-05
2.4000000000000004 2.8000000000000003 -6.076221643015259e-05
2.4000000000000004 3.0 -0.000126096945493784
2.4000000000000004 3.2 -0.00011050029688880453
2.4000000000000004 3.4000000000000004 -0.0001568439808828484
2.4000000000000004 3.6 -0.00018803936793689735
2.4000000000000004 3.8000000000000003 -0.0001621063901760185
2.4000000000000004 4.0 -0.00014585636347335505
2.6 0.0 0.0
2.6 0.2 3.7146534026855213e-07
2.6 0.4 -1.0825029829163716e-07
2.6 0.6000000000000001 -5.337628007380664e-07
2.6 0.8 -1.5863796770752047e-06
2.6 1.0 -7.306057070599957e-07
2.6 1.2000000000000002 -1.0246647297009836e-05
2.6 1.4000000000000001 1.6365206311328274e-06
2.6 1.6 -4.3704763562400156e-07
2.6 1.8 -4.546952615396979e-05
2.6 2.0 -2.3955378521679577e-05
2.6 2.2 -3.8686197210102605e-06
2.6 2.4000000000000004 -3.189858442321289e-05
2.6 2.6 -2.6271797060381614e-05
2.6 2.8000000000000003 -7.880053310823375e-05
2.6 3.0 -8.05083198611267e-05
2.6 3.2 -0.0001461327717713528
2.6 3.4000000000000004 -9.681131635813456e-05
2.6 3.6 -0.00017042565568607226
2.6 3.8000000000000003 -0.0001638963060374276
2.6 4.0 -0.000217163697551585
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 1.3321090280972647e-08
2.8000000000000003 0.4 2.271554242144746e-06
2.8000000000000003 0.6000000000000001 6.149469562645505e-07
2.8000000000000003 0.8 -3.667589926691071e-06
2.8000000000000003 1.0 2.224076164677373e-06
2.8000000000000003 1.2000000000000002 1.2674535708505758e-05
2.8000000000000003 1.4000000000000001 -1.7579442194254685e-05
2.8000000000000003 1.6 3.174296158033869e-06
2.8000000000000003 1.8 2.586202996916879e-06
2.8000000000000003 2.0 -1.56074274508118e-06
2.8000000000000003 2.2 1.6062734007930336e-06
2.8000000000000003 2.4000000000000004 -3.601998217040193e-05
2.8000000000000003 2.6 9.866563364202556e-06
2.8000000000000003 2.8000000000000003 -6.657064923437506e-05
2.8000000000000003 3.0 -7.932782796307136e-05
2.8000000000000003 3.2 -7.625549726999704e-05
2.8000000000000003 3.4000000000000004 -0.00013879315159127226
2.8000000000000003 3.6 -0.00015785983720146827
2.8000000000000003 3.8000000000000003 -0.00016174295241486774
2.8000000000000003 4.0 -0.00019011542789141737
3.0 0.0 0.0
3.0 0.2 -1.424593906560436e-07
3.0 0.4 1.9696427817436803e-06
3.0 0.6000000000000001 -6.883232165713364e-06
3.0 0.8 -6.079947793749257e-06
3.0 1.0 -7.301256729621917e-06
3.0 1.2000000000000002 -1.1696793131507261e-05
3.0 1.4000000000000001 6.780391798350712e-06
3.0 1.6 -1.5172423414711006e-05
3.0 1.8 -2.3529774164531134e-05
3.0 2.0 2.067701719379228e-05
3.0 2.2 -2.4945421513543293e-05
3.0 2.4000000000000004 -4.924651148752213e-05
3.0 2.6 -6.289370792774164e-05
3.0 2.8000000000000003 -9.081961172779318e-06
3.0 3.0 -9.007495461596456e-05
3.0 3.2 -0.0001257399044552116
3.0 3.4000000000000004 -0.0001042488790047153
3.0 3.6 -0.0001352656989177108
3.0 3.8000000000000003 -0.00016390032883907974
3.0 4.0 -0.00022049512565979553
3.2 0.0 0.0
3.2 0.2 -3.0397881715836366e-07
3.2 0.4 -4.5656970604377954e-07
3.2 0.6000000000000001 -3.1009387012945893e-07
3.2 0.8 3.1466562336272976e-06
3.2 1.0 7.906152697298787e-06
3.2 1.2000000000000002 2.449893270951025e-06
3.2 1.4000000000000001 -5.688353077601847e-07
3.2 1.6 8.707090354700156e-07
3.2 1.8 2.7534266549607515e-06
3.2 2.0 1.1300224081425353e-05
3.2 2.2 -3.000364744333255e-05
3.2 2.4000000000000004 4.0455338697919246e-06
3.2 2.6 -4.91847484445683e-05
3.2 2.8000000000000003 -8.27758712346635e-06
3.2 3.0 -3.277702337111114e-05
3.2 3.2 -6.820275346512972e-05
3.2 3.4000000000000004 -8.512323452943921e-05
3.2 3.6 -5.3106496210994904e-05
3.2 3.8000000000000003 -4.529085514641053e-05
3.2 4.0 -0.00016092131688398074
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -2.7159072644647345e-07
3.4000000000000004 0.4 -2.197453911375105e-06
3.4000000000000004 0.6000000000000001 2.9051570926353204e-06
3.4000000000000004 0.8 5.452894505985742e-06
3.4000000000000004 1.0 -6.650483569267713e-07
3.4000000000000004 1.2000000000000002 -8.751356875568435e-06
3.4000000000000004 1.4000000000000001 -1.760544812872485e-05
3.4000000000000004 1.6 5.881248499634416e-06
3.4000000000000004 1.8 -1.1721933133243476e-05
3.4000000000000004 2.0 -1.4057808345531376e-06
3.4000000000000004 2.2 -9.949033563029095e-06
3.4000000000000004 2.4000000000000004 -8.275819089732448e-06
3.4000000000000004 2.6 -3.522677515195343e-05
3.4000000000000004 2.8000000000000003 -9.280148162010266e-06
3.4000000000000004 3.0 -3.460529946519897e-05
3.4000000000000004 3.2 -2.2108494083277735e-05
3.4000000000000004 3.4000000000000004 -3.19209893100635e-05
3.4000000000000004 3.6 -6.198604345629019e-05
3.4000000000000004 3.8000000000000003 -0.00012886582577806535
3.4000000000000004 4.0 -0.0001605467879980216
3.6 0.0 0.0
3.6 0.2 -3.294961302418569e-07
3.6 0.4 4.703616452299883e-06
3.6 0.6000000000000001 -2.6649211441601974e-06
3.6 0.8 3.76672033683383e-06
3.6 1.0 8.436441121487662e-08
3.6 1.2000000000000002 -2.1791859108333256e-08
3.6 1.4000000000000001 -1.4384690457618949e-05
3.6 1.6 -1.5799045993759707e-05
3.6 1.8 -9.973162007390853e-06
3.6 2.0 -6.3003908582777924e-06
3.6 2.2 -2.3044862437103573e-05
3.6 2.4000000000000004 -1.6624508315851368e-05
3.6 2.6 6.4833400709670034e-06
3.6 2.8000000000000003 -3.8794649942023874e-05
3.6 3.0 -1.9540703858480322e-05
3.6 3.2 -5.908962634246358e-05
3.6 3.4000000000000004 -2.3124041310608747e-05
3.6 3.6 -5.899404356809026e-05
3.6 3.8000000000000003 -9.198879131724867e-05
3.6 4.0 -0.00012277507477995056
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -1.4300994407707043e-07
3.8000000000000003 0.4 -1.3317498699138086e-06
3.8000000000000003 0.6000000000000001 2.5289032097685542e-06
3.8000000000000003 0.8 1.8410377860670408e-06
3.8000000000000003 1.0 1.0291566397689394e-05
3.8000000000000003 1.2000000000000002 1.0216072015780607e-06
3.8000000000000003 1.4000000000000001 1.110676262061711e-05
3.8000000000000003 1.6 -1.7471340617388518e-05
3.8000000000000003 1.8 2.7494097476419743e-05
3.8000000000000003 2.0 7.716840996515043e-06
3.8000000000000003 2.2 3.23149844122865e-07
3.8000000000000003 2.4000000000000004 -3.2844027785012935e-06
3.8000000000000003 2.6 4.5574114090627714e-05
3.8000000000000003 2.8000000000000003 -6.023532318678059e-05
3.8000000000000003 3.0 -4.561743957335331e-05
3.8000000000000003 3.2 -2.7001921201927e-05
3.8000000000000003 3.4000000000000004 -2.696595113198759e-05
3.8000000000000003 3.6 5.451598962954539e-06
3.8000000000000003 3.8000000000000003 -7.825433400773826e-05
3.8000000000000003 4.0 -0.00019207267580787383
4.0 0.0 0.0
4.0 0.2 -1.8686264472512786e-07
4.0 0.4 1.092450384249001e-06
4.0 0.6000000000000001 1.2573402159587353e-06
4.0 0.8 -6.569232466584133e-07
4.0 1.0 -7.936319428441102e-06
4.0 1.2000000000000002 -3.3611212461332045e-06
4.0 1.4000000000000001 2.645199554619083e-06
4.0 1.6 -2.2561501750446387e-05
4.0 1.8 -9.053299842016272e-06
4.0 2.0 -6.363527267918946e-06
4.0 2.2 1.590914885663405e-05
4.0 2.4000000000000004 2.541445251748928e-06
4.0 2.6 3.490327447570422e-05
4.0 2.8000000000000003 -6.69052616003608e-05
4.0 3.0 -4.985835448875051e-05
4.0 3.2 -5.93835330637191e-05
4.0 3.4000000000000004 -6.493322697760979e-06
4.0 3.6 -0.00011577572887750414
4.0 3.8000000000000003 -6.16471979596239e-05
4.0 4.0 -0.00011724002363190617


==> anc/nlo_x_003_a1.txt <==
# NLO, x = 0.03
# b [GeV^{-1}]  r [GeV^{-1}]  a_1(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 2.2825064214672203e-22
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 -4.052445997806175e-06
0.2 0.4 -2.3275841629472613e-05
0.2 0.6000000000000001 -5.204287828150184e-05
0.2 0.8 -8.945423697331302e-05
0.2 1.0 -0.00012522024206351645
0.2 1.2000000000000002 -0.00016083198594990332
0.2 1.4000000000000001 -0.00019430637305770774
0.2 1.6 -0.00022111713662349797
0.2 1.8 -0.0002528608494123416
0.2 2.0 -0.0002685404003165937
0.2 2.2 -0.00029290532232527486
0.2 2.4000000000000004 -0.0003130038991947771
0.2 2.6 -0.00032276963542056495
0.2 2.8000000000000003 -0.00034162262202261796
0.2 3.0 -0.00034445985862130907
0.2 3.2 -0.00034485891684430184
0.2 3.4000000000000004 -0.0003517638971985624
0.2 3.6 -0.0003461558391542954
0.2 3.8000000000000003 -0.00033703360355938925
0.2 4.0 -0.0003341381001534286
0.4 0.0 0.0
0.4 0.2 -6.520565335112014e-06
0.4 0.4 -3.7142318081955473e-05
0.4 0.6000000000000001 -9.097085027799426e-05
0.4 0.8 -0.00015619298459509102
0.4 1.0 -0.00022902400935912497
0.4 1.2000000000000002 -0.0003006053841630037
0.4 1.4000000000000001 -0.00036969719030909075
0.4 1.6 -0.00043768267862869583
0.4 1.8 -0.00048419007492886147
0.4 2.0 -0.0005315492725882312
0.4 2.2 -0.0005759483681383814
0.4 2.4000000000000004 -0.0006085423402324899
0.4 2.6 -0.0006484364023916469
0.4 2.8000000000000003 -0.0006641614873759432
0.4 3.0 -0.0006752885869669408
0.4 3.2 -0.00068358876126486
0.4 3.4000000000000004 -0.0006927165101834249
0.4 3.6 -0.0006982184416693889
0.4 3.8000000000000003 -0.0006639811091973809
0.4 4.0 -0.000652773368229952
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 -7.271036825576511e-06
0.6000000000000001 0.4 -4.388411831545707e-05
0.6000000000000001 0.6000000000000001 -0.00010900245127718145
0.6000000000000001 0.8 -0.00018990782468923496
0.6000000000000001 1.0 -0.0002985058485057392
0.6000000000000001 1.2000000000000002 -0.00039388543337423273
0.6000000000000001 1.4000000000000001 -0.0004993776976483735
0.6000000000000001 1.6 -0.0006065549035332741
0.6000000000000001 1.8 -0.0006760371112473293
0.6000000000000001 2.0 -0.0007513845344560778
0.6000000000000001 2.2 -0.0008388246785642623
0.6000000000000001 2.4000000000000004 -0.0008756141081410153
0.6000000000000001 2.6 -0.0009263755268309355
0.6000000000000001 2.8000000000000003 -0.0009258979860934924
0.6000000000000001 3.0 -0.000987728021991922
0.6000000000000001 3.2 -0.0009921456717304719
0.6000000000000001 3.4000000000000004 -0.0009907961410028007
0.6000000000000001 3.6 -0.0009836086029212858
0.6000000000000001 3.8000000000000003 -0.0009776422385534356
0.6000000000000001 4.0 -0.0009737309111374194
0.8 0.0 0.0
0.8 0.2 -7.280747530418534e-06
0.8 0.4 -4.4974348729364064e-05
0.8 0.6000000000000001 -0.0001117466410031431
0.8 0.8 -0.00020421204713934758
0.8 1.0 -0.0003217750019003738
0.8 1.2000000000000002 -0.00045250570417284375
0.8 1.4000000000000001 -0.0005682766150276576
0.8 1.6 -0.0007150140268492466
0.8 1.8 -0.0008288003345718087
0.8 2.0 -0.0009351127630094422
0.8 2.2 -0.0010013890431456482
0.8 2.4000000000000004 -0.001109256077728833
0.8 2.6 -0.0011519638682522804
0.8 2.8000000000000003 -0.001201645133419528
0.8 3.0 -0.0011977583430698468
0.8 3.2 -0.0012536353925460132
0.8 3.4000000000000004 -0.001270934123535227
0.8 3.6 -0.0012538747732279381
0.8 3.8000000000000003 -0.001269160286383356
0.8 4.0 -0.001247804326514867
1.0 0.0 0.0
1.0 0.2 -6.760163594482858e-06
1.0 0.4 -4.389380408717852e-05
1.0 0.6000000000000001 -0.00010834663321513036
1.0 0.8 -0.00020023601949976707
1.0 1.0 -0.00031947173302714
1.0 1.2000000000000002 -0.0004486622659977161
1.0 1.4000000000000001 -0.0005818028728354832
1.0 1.6 -0.0007425315793611754
1.0 1.8 -0.0008690874379332453
1.0 2.0 -0.000973653854708721
1.0 2.2 -0.001121152949086009
1.0 2.4000000000000004 -0.00119389219047068
1.0 2.6 -0.0013009293015183473
1.0 2.8000000000000003 -0.0013475666067282461
1.0 3.0 -0.0013935380119620133
1.0 3.2 -0.0014177499152662621
1.0 3.4000000000000004 -0.0014634998355071993
1.0 3.6 -0.0014707798331588264
1.0 3.8000000000000003 -0.0014574286969544878
1.0 4.0 -0.001470351781164698
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -6.238192317922162e-06
1.2000000000000002 0.4 -3.946851727452272e-05
1.2000000000000002 0.6000000000000001 -0.00010171601067212845
1.2000000000000002 0.8 -0.00019496094563394497
1.2000000000000002 1.0 -0.00029325580340308475
1.2000000000000002 1.2000000000000002 -0.0004319764136662194
1.2000000000000002 1.4000000000000001 -0.0005687807871720599
1.2000000000000002 1.6 -0.0007133367156227995
1.2000000000000002 1.8 -0.0008604916854845251
1.2000000000000002 2.0 -0.0010044646975957683
1.2000000000000002 2.2 -0.0011354108008793536
1.2000000000000002 2.4000000000000004 -0.0012710502528543387
1.2000000000000002 2.6 -0.0013880691691679889
1.2000000000000002 2.8000000000000003 -0.0014550624766031402
1.2000000000000002 3.0 -0.001534281768633182
1.2000000000000002 3.2 -0.0015655230458588582
1.2000000000000002 3.4000000000000004 -0.0015547689883691196
1.2000000000000002 3.6 -0.0015814941775130755
1.2000000000000002 3.8000000000000003 -0.0015908618624023497
1.2000000000000002 4.0 -0.001613306939145148
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 -5.308249228432394e-06
1.4000000000000001 0.4 -3.535642618493019e-05
1.4000000000000001 0.6000000000000001 -9.17604492079017e-05
1.4000000000000001 0.8 -0.00016822760615733024
1.4000000000000001 1.0 -0.00027566933829832586
1.4000000000000001 1.2000000000000002 -0.00039500591602910124
1.4000000000000001 1.4000000000000001 -0.0005237575031991023
1.4000000000000001 1.6 -0.0006743407627923939
1.4000000000000001 1.8 -0.0008225499671005157
1.4000000000000001 2.0 -0.0009720378184780392
1.4000000000000001 2.2 -0.001080020841387158
1.4000000000000001 2.4000000000000004 -0.001219024982340613
1.4000000000000001 2.6 -0.0013522511506272343
1.4000000000000001 2.8000000000000003 -0.0014599461219313426
1.4000000000000001 3.0 -0.0015521415551684342
1.4000000000000001 3.2 -0.0015929844249685222
1.4000000000000001 3.4000000000000004 -0.0016725424911727738
1.4000000000000001 3.6 -0.001664348507358629
1.4000000000000001 3.8000000000000003 -0.001691305789036175
1.4000000000000001 4.0 -0.0016444598567156774
1.6 0.0 0.0
1.6 0.2 -4.961403231257671e-06
1.6 0.4 -2.91739109733727e-05
1.6 0.6000000000000001 -7.805676205009832e-05
1.6 0.8 -0.00015052413797100108
1.6 1.0 -0.00023199737363023453
1.6 1.2000000000000002 -0.00035406057374771374
1.6 1.4000000000000001 -0.0004677859822200807
1.6 1.6 -0.0005969670590470356
1.6 1.8 -0.0007315295041704471
1.6 2.0 -0.0008589820581785709
1.6 2.2 -0.0009973737061666273
1.6 2.4000000000000004 -0.0011299216280908496
1.6 2.6 -0.0013008116707172615
1.6 2.8000000000000003 -0.0014117307844750105
1.6 3.0 -0.0014541792851418833
1.6 3.2 -0.001562762845393124
1.6 3.4000000000000004 -0.0016558341880791394
1.6 3.6 -0.001682699166620499
1.6 3.8000000000000003 -0.0017271037612456202
1.6 4.0 -0.001744595849899569
1.8 0.0 -2.1434765343415754e-24
1.8 0.2 -4.128614124661179e-06
1.8 0.4 -2.72096178699128e-05
1.8 0.6000000000000001 -6.824942085897993e-05
1.8 0.8 -0.0001289360856505337
1.8 1.0 -0.00020146429015687107
1.8 1.2000000000000002 -0.00029670839944317045
1.8 1.4000000000000001 -0.0004167836783385483
1.8 1.6 -0.0005073112749894922
1.8 1.8 -0.0006645323611341714
1.8 2.0 -0.0007463985728262075
1.8 2.2 -0.0008708043314587453
1.8 2.4000000000000004 -0.001018515734139736
1.8 2.6 -0.0011536159047213083
1.8 2.8000000000000003 -0.0013065174602338644
1.8 3.0 -0.0013592766801575592
1.8 3.2 -0.0014785584607226903
1.8 3.4000000000000004 -0.0015388377850093391
1.8 3.6 -0.0016436694245192146
1.8 3.8000000000000003 -0.0016658967056745468
1.8 4.0 -0.001698253271211963
2.0 0.0 0.0
2.0 0.2 -3.106444406794484e-06
2.0 0.4 -2.3735132503097953e-05
2.0 0.6000000000000001 -5.4533193923882365e-05
2.0 0.8 -0.00011135915595450451
2.0 1.0 -0.0001750400807233761
2.0 1.2000000000000002 -0.00025297311021479034
2.0 1.4000000000000001 -0.0003418228456150165
2.0 1.6 -0.000445774638974493
2.0 1.8 -0.0005488560223093995
2.0 2.0 -0.000682259080626997
2.0 2.2 -0.0007823264365421133
2.0 2.4000000000000004 -0.00088185976460494
2.0 2.6 -0.0009996555605405726
2.0 2.8000000000000003 -0.0011045407904076371
2.0 3.0 -0.0012461199134104481
2.0 3.2 -0.0013291187371661033
2.0 3.4000000000000004 -0.0014042687192712517
2.0 3.6 -0.0014735855133721281
2.0 3.8000000000000003 -0.0015681392886505818
2.0 4.0 -0.0016408112512340364
2.2 0.0 0.0
2.2 0.2 -2.816636844788209e-06
2.2 0.4 -1.9420708659980527e-05
2.2 0.6000000000000001 -4.47413212006362e-05
2.2 0.8 -8.909949871674837e-05
2.2 1.0 -0.0001356287766474589
2.2 1.2000000000000002 -0.00020427987943936486
2.2 1.4000000000000001 -0.00029120017106422944
2.2 1.6 -0.000375880806927507
2.2 1.8 -0.0004595300010072785
2.2 2.0 -0.0005613674900412863
2.2 2.2 -0.0006494565563193457
2.2 2.4000000000000004 -0.0007591226995978049
2.2 2.6 -0.0008669296128108185
2.2 2.8000000000000003 -0.0009647700386951916
2.2 3.0 -0.0010699331679042076
2.2 3.2 -0.0011530149708861488
2.2 3.4000000000000004 -0.0013125132665375424
2.2 3.6 -0.0013274794898828761
2.2 3.8000000000000003 -0.0014011363907344655
2.2 4.0 -0.0014770184360378138
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -2.131112354525312e-06
2.4000000000000004 0.4 -1.46396056861969e-05
2.4000000000000004 0.6000000000000001 -3.928732557208889e-05
2.4000000000000004 0.8 -7.217464270761474e-05
2.4000000000000004 1.0 -0.0001252129293842497
2.4000000000000004 1.2000000000000002 -0.00018035346698129916
2.4000000000000004 1.4000000000000001 -0.00023369640337305285
2.4000000000000004 1.6 -0.0002959860526186968
2.4000000000000004 1.8 -0.0003704000270563204
2.4000000000000004 2.0 -0.0004745647187363454
2.4000000000000004 2.2 -0.0005323791148531865
2.4000000000000004 2.4000000000000004 -0.0006401929807073939
2.4000000000000004 2.6 -0.0007203525772966098
2.4000000000000004 2.8000000000000003 -0.0008232561828238064
2.4000000000000004 3.0 -0.0008894046565556515
2.4000000000000004 3.2 -0.0010089840368304069
2.4000000000000004 3.4000000000000004 -0.001073458392546865
2.4000000000000004 3.6 -0.0012000121552350374
2.4000000000000004 3.8000000000000003 -0.001222128844053324
2.4000000000000004 4.0 -0.0012610239523142505
2.6 0.0 0.0
2.6 0.2 -1.861184822371134e-06
2.6 0.4 -1.0973225082167343e-05
2.6 0.6000000000000001 -3.0962622102785714e-05
2.6 0.8 -6.043925311629277e-05
2.6 1.0 -9.34576534697981e-05
2.6 1.2000000000000002 -0.00014445563692892395
2.6 1.4000000000000001 -0.00018680876252725898
2.6 1.6 -0.0002567665679774845
2.6 1.8 -0.0003140098641274759
2.6 2.0 -0.00036525134811650836
2.6 2.2 -0.00043036838281169915
2.6 2.4000000000000004 -0.0005123720046058242
2.6 2.6 -0.0005852181735387339
2.6 2.8000000000000003 -0.0006662366687002712
2.6 3.0 -0.0007518644555786437
2.6 3.2 -0.0008090636817917374
2.6 3.4000000000000004 -0.0008589634748850093
2.6 3.6 -0.000979912355374646
2.6 3.8000000000000003 -0.0010355654400801158
2.6 4.0 -0.001082502077934437
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -1.3170736299609383e-06
2.8000000000000003 0.4 -9.079143331119887e-06
2.8000000000000003 0.6000000000000001 -2.168904455906135e-05
2.8000000000000003 0.8 -4.2191372315847216e-05
2.8000000000000003 1.0 -7.44946017083625e-05
2.8000000000000003 1.2000000000000002 -0.0001122163805119995
2.8000000000000003 1.4000000000000001 -0.00013479086929716586
2.8000000000000003 1.6 -0.00018498745125530613
2.8000000000000003 1.8 -0.0002331356979695191
2.8000000000000003 2.0 -0.0003161878743787979
2.8000000000000003 2.2 -0.0003730080058626388
2.8000000000000003 2.4000000000000004 -0.00040780414709266373
2.8000000000000003 2.6 -0.0004601316810492403
2.8000000000000003 2.8000000000000003 -0.0005491613521099959
2.8000000000000003 3.0 -0.0005972898723559864
2.8000000000000003 3.2 -0.0006572028577999521
2.8000000000000003 3.4000000000000004 -0.0007205353748441403
2.8000000000000003 3.6 -0.0008001058639376785
2.8000000000000003 3.8000000000000003 -0.00086003956126038
2.8000000000000003 4.0 -0.0009133260036384327
3.0 0.0 0.0
3.0 0.2 -1.4455657589348453e-06
3.0 0.4 -7.975312934823043e-06
3.0 0.6000000000000001 -1.61936560042714e-05
3.0 0.8 -3.858624287081913e-05
3.0 1.0 -5.172598204045529e-05
3.0 1.2000000000000002 -8.42198197712634e-05
3.0 1.4000000000000001 -0.00011469393568247678
3.0 1.6 -0.00015909289949329503
3.0 1.8 -0.0001768574404385333
3.0 2.0 -0.00022210884982053658
3.0 2.2 -0.0003007300356510534
3.0 2.4000000000000004 -0.00032410796872280284
3.0 2.6 -0.00039443882567798203
3.0 2.8000000000000003 -0.00043593302061181505
3.0 3.0 -0.00046995795127723034
3.0 3.2 -0.0005272083085225231
3.0 3.4000000000000004 -0.0006124530451520452
3.0 3.6 -0.0006433459366389837
3.0 3.8000000000000003 -0.000702326535025744
3.0 4.0 -0.0007761802421898046
3.2 0.0 0.0
3.2 0.2 -1.0213492989733958e-06
3.2 0.4 -4.583897261240735e-06
3.2 0.6000000000000001 -1.5697132572535837e-05
3.2 0.8 -2.9579687853093636e-05
3.2 1.0 -4.985769961118145e-05
3.2 1.2000000000000002 -5.460850503354946e-05
3.2 1.4000000000000001 -9.323235514627283e-05
3.2 1.6 -0.00010559892028724643
3.2 1.8 -0.00015066498040340766
3.2 2.0 -0.00017500606881104246
3.2 2.2 -0.00022794403917419565
3.2 2.4000000000000004 -0.00025566284376529996
3.2 2.6 -0.00031115287357868127
3.2 2.8000000000000003 -0.0003141253803209318
3.2 3.0 -0.0003867330648970215
3.2 3.2 -0.0004346703642594348
3.2 3.4000000000000004 -0.000504929494872446
3.2 3.6 -0.0005357045332831271
3.2 3.8000000000000003 -0.0005402700795703627
3.2 4.0 -0.0005686056310963524
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -1.1393504467990933e-06
3.4000000000000004 0.4 -2.5033642729060733e-06
3.4000000000000004 0.6000000000000001 -1.1155315780721395e-05
3.4000000000000004 0.8 -1.8819076724746176e-05
3.4000000000000004 1.0 -3.0034855995818387e-05
3.4000000000000004 1.2000000000000002 -5.212009384955804e-05
3.4000000000000004 1.4000000000000001 -6.880937824501078e-05
3.4000000000000004 1.6 -9.87417071201157e-05
3.4000000000000004 1.8 -0.00010860719038861454
3.4000000000000004 2.0 -0.0001336960695335871
3.4000000000000004 2.2 -0.00017706455604694774
3.4000000000000004 2.4000000000000004 -0.0001926319885866669
3.4000000000000004 2.6 -0.00022510639790013367
3.4000000000000004 2.8000000000000003 -0.00028841131861354703
3.4000000000000004 3.0 -0.00031133031613445153
3.4000000000000004 3.2 -0.00036748642395492464
3.4000000000000004 3.4000000000000004 -0.00034478387585723655
3.4000000000000004 3.6 -0.0003833672921536039
3.4000000000000004 3.8000000000000003 -0.00047532126036819257
3.4000000000000004 4.0 -0.0004571383941621685
3.6 0.0 0.0
3.6 0.2 -4.970310705904551e-07
3.6 0.4 -2.83924222734829e-06
3.6 0.6000000000000001 -9.240743118273273e-06
3.6 0.8 -1.3885875594286956e-05
3.6 1.0 -2.2072560542205176e-05
3.6 1.2000000000000002 -3.791773995239696e-05
3.6 1.4000000000000001 -3.9838505718729826e-05
3.6 1.6 -7.5169016417355e-05
3.6 1.8 -7.974155925303048e-05
3.6 2.0 -7.317590848929326e-05
3.6 2.2 -0.00011979509635968359
3.6 2.4000000000000004 -0.00016703114501733638
3.6 2.6 -0.0001679368405397185
3.6 2.8000000000000003 -0.0001640430065458974
3.6 3.0 -0.00021928419481484287
3.6 3.2 -0.00025012923675606774
3.6 3.4000000000000004 -0.00025879658683182255
3.6 3.6 -0.0002857980645340954
3.6 3.8000000000000003 -0.00029248087023925475
3.6 4.0 -0.0003050322296395635
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -6.260650838617609e-07
3.8000000000000003 0.4 -2.7039616224431115e-06
3.8000000000000003 0.6000000000000001 -3.2246493423017094e-06
3.8000000000000003 0.8 -1.3562669019390144e-05
3.8000000000000003 1.0 -2.146085930445577e-05
3.8000000000000003 1.2000000000000002 -1.4221430827220373e-05
3.8000000000000003 1.4000000000000001 -3.3856088406024975e-05
3.8000000000000003 1.6 -4.871208171940311e-05
3.8000000000000003 1.8 -5.2226436986483766e-05
3.8000000000000003 2.0 -5.897093435737256e-05
3.8000000000000003 2.2 -7.003880757452567e-05
3.8000000000000003 2.4000000000000004 -9.751527332483861e-05
3.8000000000000003 2.6 -0.00014080106792972312
3.8000000000000003 2.8000000000000003 -0.00015115941637925578
3.8000000000000003 3.0 -0.00016547924690232222
3.8000000000000003 3.2 -0.00014512237164983598
3.8000000000000003 3.4000000000000004 -0.00018487912245923775
3.8000000000000003 3.6 -0.00025152895332291236
3.8000000000000003 3.8000000000000003 -0.0002237290329853081
3.8000000000000003 4.0 -0.00028413770050832887
4.0 0.0 0.0
4.0 0.2 -4.1567382847587585e-07
4.0 0.4 -3.0797301175079117e-06
4.0 0.6000000000000001 -5.984687978677751e-06
4.0 0.8 -9.885557812912237e-06
4.0 1.0 -6.717202782991884e-06
4.0 1.2000000000000002 -1.7704609975249742e-05
4.0 1.4000000000000001 -1.7743543728492446e-05
4.0 1.6 -3.490421261618625e-05
4.0 1.8 -4.20489210743129e-05
4.0 2.0 -5.429395452152962e-05
4.0 2.2 -7.546889354845761e-05
4.0 2.4000000000000004 -6.567604126859846e-05
4.0 2.6 -8.946695544423271e-05
4.0 2.8000000000000003 -5.2234350730563206e-05
4.0 3.0 -0.00013311205699281195
4.0 3.2 -0.0001446581317310665
4.0 3.4000000000000004 -0.0001296151281771294
4.0 3.6 -0.0001300393964793237
4.0 3.8000000000000003 -0.00018738093879791512
4.0 4.0 -0.00018934856856630506


==> anc/nlo_x_003_a3.txt <==
# NLO, x = 0.03
# b [GeV^{-1}]  r [GeV^{-1}]  a_3(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 -5.951674675625882e-24
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 -1.1230755850766135e-07
0.2 0.4 -8.688287265364167e-07
0.2 0.6000000000000001 2.7138367947260033e-07
0.2 0.8 -1.3983293446390082e-06
0.2 1.0 -2.0552857259329177e-06
0.2 1.2000000000000002 2.7707458123627447e-07
0.2 1.4000000000000001 -3.176962721710546e-06
0.2 1.6 3.503008901567909e-06
0.2 1.8 -5.707784590889899e-07
0.2 2.0 -1.206022480536427e-06
0.2 2.2 -4.4373990697190725e-06
0.2 2.4000000000000004 4.954629989397568e-06
0.2 2.6 -1.0343223643553701e-06
0.2 2.8000000000000003 1.5627982044932636e-06
0.2 3.0 -1.1018320139720516e-05
0.2 3.2 9.635926197711633e-06
0.2 3.4000000000000004 9.10280175911701e-06
0.2 3.6 5.438282985620028e-07
0.2 3.8000000000000003 1.1639300994169327e-05
0.2 4.0 3.1117290017880124e-06
0.4 0.0 0.0
0.4 0.2 -3.63716380613292e-08
0.4 0.4 -1.0292120914281503e-06
0.4 0.6000000000000001 -1.0001632873932982e-06
0.4 0.8 -2.60768213456619e-07
0.4 1.0 -5.546735341965288e-06
0.4 1.2000000000000002 -1.0484882592023486e-06
0.4 1.4000000000000001 -4.9196263672916384e-06
0.4 1.6 -6.561841654973631e-06
0.4 1.8 -6.183433006667075e-06
0.4 2.0 6.514970723686844e-06
0.4 2.2 -1.4361162478060893e-06
0.4 2.4000000000000004 -9.494791691594702e-06
0.4 2.6 -2.248628912824564e-06
0.4 2.8000000000000003 3.8065313740301865e-06
0.4 3.0 1.089427707313788e-05
0.4 3.2 -3.7926150333224863e-06
0.4 3.4000000000000004 -5.26704698820015e-06
0.4 3.6 -1.3482340624148857e-05
0.4 3.8000000000000003 -1.323267553200907e-06
0.4 4.0 -8.985889660893441e-07
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 1.1501858264985875e-07
0.6000000000000001 0.4 -2.271585189335857e-07
0.6000000000000001 0.6000000000000001 -5.861673178306138e-07
0.6000000000000001 0.8 -2.09935711204042e-06
0.6000000000000001 1.0 -7.491448544499656e-06
0.6000000000000001 1.2000000000000002 -6.436150004218939e-06
0.6000000000000001 1.4000000000000001 -7.959295970152301e-06
0.6000000000000001 1.6 -1.5999348580749494e-05
0.6000000000000001 1.8 -2.1413427917508922e-05
0.6000000000000001 2.0 -1.5223307494276698e-05
0.6000000000000001 2.2 -1.034352614057087e-05
0.6000000000000001 2.4000000000000004 1.1737271259000096e-05
0.6000000000000001 2.6 -1.544773202989478e-05
0.6000000000000001 2.8000000000000003 4.8988989699038805e-06
0.6000000000000001 3.0 -1.0961542091545833e-05
0.6000000000000001 3.2 -7.2787515794740686e-06
0.6000000000000001 3.4000000000000004 -5.7021182260879956e-06
0.6000000000000001 3.6 -2.106938377288152e-06
0.6000000000000001 3.8000000000000003 1.0041059900120172e-05
0.6000000000000001 4.0 -4.651908809813339e-06
0.8 0.0 0.0
0.8 0.2 1.2408978754972758e-07
0.8 0.4 1.5797396670670449e-06
0.8 0.6000000000000001 5.346248836796074e-07
0.8 0.8 -3.375270758613715e-06
0.8 1.0 1.8464872312670563e-06
0.8 1.2000000000000002 -1.3501745037024498e-05
0.8 1.4000000000000001 -9.413899781368789e-06
0.8 1.6 -1.965057609676999e-05
0.8 1.8 -2.6448985487957472e-05
0.8 2.0 -3.616872869236167e-05
0.8 2.2 -2.254918094207258e-05
0.8 2.4000000000000004 -1.4212793683806993e-05
0.8 2.6 -3.736217313285495e-05
0.8 2.8000000000000003 -1.6029347505002233e-05
0.8 3.0 -3.981485191979645e-05
0.8 3.2 -4.108487141846864e-05
0.8 3.4000000000000004 -3.202024238323494e-05
0.8 3.6 -5.3668387524687356e-05
0.8 3.8000000000000003 -3.249379330687197e-05
0.8 4.0 -2.2574679766422897e-05
1.0 0.0 0.0
1.0 0.2 -1.6142762512005877e-07
1.0 0.4 3.538107769715176e-07
1.0 0.6000000000000001 -1.8987219926508051e-06
1.0 0.8 -1.6053184226503255e-06
1.0 1.0 -2.6486317259461923e-06
1.0 1.2000000000000002 -2.4536082204365628e-06
1.0 1.4000000000000001 -1.0929992971952448e-05
1.0 1.6 -1.7136417317518155e-05
1.0 1.8 -3.145308400796122e-05
1.0 2.0 -3.372720673195268e-05
1.0 2.2 -4.79604395675356e-05
1.0 2.4000000000000004 -5.94517164582808e-05
1.0 2.6 -7.385790512177281e-05
1.0 2.8000000000000003 -1.2148270919375908e-05
1.0 3.0 -3.545486195826709e-05
1.0 3.2 -5.256533933967855e-05
1.0 3.4000000000000004 -5.3610595942977505e-05
1.0 3.6 -4.5978747503228836e-05
1.0 3.8000000000000003 -7.668044157943635e-06
1.0 4.0 -1.9264926578047976e-05
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 1.262791603773759e-07
1.2000000000000002 0.4 5.09180604409772e-07
1.2000000000000002 0.6000000000000001 4.7323558675167085e-07
1.2000000000000002 0.8 -2.1381398435958404e-06
1.2000000000000002 1.0 -1.5244057692405214e-06
1.2000000000000002 1.2000000000000002 3.152742326387925e-06
1.2000000000000002 1.4000000000000001 -3.5730073227712845e-06
1.2000000000000002 1.6 -1.6353623851501898e-05
1.2000000000000002 1.8 -2.89141129294583e-05
1.2000000000000002 2.0 -2.8263932539775388e-05
1.2000000000000002 2.2 -4.7390237408987846e-05
1.2000000000000002 2.4000000000000004 -5.624323066623906e-05
1.2000000000000002 2.6 -7.083362152205777e-05
1.2000000000000002 2.8000000000000003 -6.300905448924954e-05
1.2000000000000002 3.0 -7.98889560329483e-05
1.2000000000000002 3.2 -9.186984046476333e-05
1.2000000000000002 3.4000000000000004 -7.703070739581022e-05
1.2000000000000002 3.6 -5.379577946683941e-05
1.2000000000000002 3.8000000000000003 -6.0621414372621435e-05
1.2000000000000002 4.0 -5.660768800584688e-05
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 8.373743906330819e-08
1.4000000000000001 0.4 6.260965171669809e-07
1.4000000000000001 0.6000000000000001 9.944232362808225e-07
1.4000000000000001 0.8 2.5955655322669324e-06
1.4000000000000001 1.0 -5.578382137509213e-06
1.4000000000000001 1.2000000000000002 -5.34382555043773e-06
1.4000000000000001 1.4000000000000001 -5.949328794622126e-06
1.4000000000000001 1.6 -1.620154936062226e-05
1.4000000000000001 1.8 -2.8125327749821894e-05
1.4000000000000001 2.0 -1.2518030702250754e-05
1.4000000000000001 2.2 -3.9756459410885904e-05
1.4000000000000001 2.4000000000000004 -6.023469961159064e-05
1.4000000000000001 2.6 -5.488589871359066e-05
1.4000000000000001 2.8000000000000003 -9.877916048770805e-05
1.4000000000000001 3.0 -7.985543451275356e-05
1.4000000000000001 3.2 -8.496081239270313e-05
1.4000000000000001 3.4000000000000004 -0.00011293560278837143
1.4000000000000001 3.6 -0.00011672137388688198
1.4000000000000001 3.8000000000000003 -0.00012496761503569964
1.4000000000000001 4.0 -0.00012682903164530423
1.6 0.0 0.0
1.6 0.2 9.323206435992946e-08
1.6 0.4 9.466379170822776e-07
1.6 0.6000000000000001 3.2494462341964275e-08
1.6 0.8 3.9909001713288115e-06
1.6 1.0 -1.3932167453095623e-06
1.6 1.2000000000000002 7.757139304912277e-06
1.6 1.4000000000000001 3.155048752806245e-06
1.6 1.6 2.5413014689015784e-06
1.6 1.8 -2.0610626231818264e-05
1.6 2.0 -3.7786434460092875e-05
1.6 2.2 -5.835797887459777e-05
1.6 2.4000000000000004 -7.503291007718382e-05
1.6 2.6 -6.460780967044142e-05
1.6 2.8000000000000003 -8.051272718694489e-05
1.6 3.0 -8.18316932667747e-05
1.6 3.2 -0.00011788539368848035
1.6 3.4000000000000004 -0.00011135855222468151
1.6 3.6 -8.569472682390127e-05
1.6 3.8000000000000003 -0.00014743272875597188
1.6 4.0 -0.00013806928014241637
1.8 0.0 1.4873219352942034e-23
1.8 0.2 -1.5171554768714728e-07
1.8 0.4 3.418986629744416e-07
1.8 0.6000000000000001 1.5944381470782486e-06
1.8 0.8 7.709408193532854e-06
1.8 1.0 5.453500344192438e-06
1.8 1.2000000000000002 7.570631339667429e-07
1.8 1.4000000000000001 -9.48464450097542e-06
1.8 1.6 -5.553191191107469e-06
1.8 1.8 1.5961704150457834e-06
1.8 2.0 -1.7406240117362228e-05
1.8 2.2 -3.183994634656969e-05
1.8 2.4000000000000004 -4.089090284169822e-05
1.8 2.6 -6.135466048502192e-05
1.8 2.8000000000000003 -5.454728217357745e-05
1.8 3.0 -0.00010786527067498553
1.8 3.2 -0.00011015907004833276
1.8 3.4000000000000004 -0.00014544123200794406
1.8 3.6 -0.0001309342392236024
1.8 3.8000000000000003 -0.00017199541487943382
1.8 4.0 -0.00016282196011912755
2.0 0.0 0.0
2.0 0.2 -5.5842756985980785e-09
2.0 0.4 -1.0640709306903159e-06
2.0 0.6000000000000001 -7.457047846076772e-07
2.0 0.8 1.8630797183442227e-06
2.0 1.0 1.0392111352660511e-05
2.0 1.2000000000000002 3.881917908327226e-06
2.0 1.4000000000000001 5.293497961063732e-06
2.0 1.6 -1.5298573389741552e-05
2.0 1.8 -8.409499404190845e-06
2.0 2.0 -3.790766242301636e-05
2.0 2.2 -9.834345250499005e-06
2.0 2.4000000000000004 -4.5714923756403325e-06
2.0 2.6 -4.2553944123496e-05
2.0 2.8000000000000003 -5.507570545869765e-05
2.0 3.0 -8.72132581967487e-05
2.0 3.2 -0.00010152738015240019
2.0 3.4000000000000004 -0.00014214286575301845
2.0 3.6 -0.00015091308220507093
2.0 3.8000000000000003 -0.00017104130222843795
2.0 4.0 -0.00020106667175999164
2.2 0.0 0.0
2.2 0.2 -4.208585697669562e-08
2.2 0.4 1.0502512576814158e-06
2.2 0.6000000000000001 2.830623173768151e-06
2.2 0.8 2.9857137232001462e-06
2.2 1.0 -3.8437866239910826e-06
2.2 1.2000000000000002 -1.3130002164881365e-06
2.2 1.4000000000000001 6.997603817410199e-06
2.2 1.6 9.958318405453369e-06
2.2 1.8 3.264503198824542e-06
2.2 2.0 2.70319950265588e-06
2.2 2.2 -1.9307686981680445e-06
2.2 2.4000000000000004 -2.1678593415028834e-05
2.2 2.6 -3.601224237524799e-05
2.2 2.8000000000000003 -2.877356485287109e-05
2.2 3.0 -4.0309063079905296e-05
2.2 3.2 -9.731486143092957e-05
2.2 3.4000000000000004 -0.0001229919137912602
2.2 3.6 -0.00011881144656086904
2.2 3.8000000000000003 -0.0001517470942256666
2.2 4.0 -0.00015202398700539773
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -1.463598993610419e-07
2.4000000000000004 0.4 -2.962661390874073e-07
2.4000000000000004 0.6000000000000001 1.6963204901267735e-06
2.4000000000000004 0.8 -1.7913476269348335e-07
2.4000000000000004 1.0 5.690852209108978e-06
2.4000000000000004 1.2000000000000002 7.033650017658713e-06
2.4000000000000004 1.4000000000000001 1.725200790538397e-05
2.4000000000000004 1.6 1.4927847342274656e-06
2.4000000000000004 1.8 -1.5155811575430196e-05
2.4000000000000004 2.0 -1.895190257285445e-05
2.4000000000000004 2.2 3.714877164787111e-06
2.4000000000000004 2.4000000000000004 -6.617273772935483e-06
2.4000000000000004 2.6 -3.6052316227496445e-05
2.4000000000000004 2.8000000000000003 -3.278122534572553e-05
2.4000000000000004 3.0 -5.829823193045284e-05
2.4000000000000004 3.2 -4.45828333534446e-05
2.4000000000000004 3.4000000000000004 -9.786702624817146e-05
2.4000000000000004 3.6 -0.00013863644698095662
2.4000000000000004 3.8000000000000003 -0.00017909387367872189
2.4000000000000004 4.0 -0.00013388801400496134
2.6 0.0 0.0
2.6 0.2 -1.31797184825512e-07
2.6 0.4 9.22343314018186e-07
2.6 0.6000000000000001 -9.730877293389975e-07
2.6 0.8 -4.020885607219654e-06
2.6 1.0 3.752147446194618e-07
2.6 1.2000000000000002 8.431900908350087e-06
2.6 1.4000000000000001 5.8474552588757995e-06
2.6 1.6 1.1615990732844223e-05
2.6 1.8 -9.87082617078485e-06
2.6 2.0 1.4985319797175376e-05
2.6 2.2 -1.7070687368971096e-05
2.6 2.4000000000000004 -5.532013544132933e-06
2.6 2.6 -3.349026970935673e-05
2.6 2.8000000000000003 -4.448049791095204e-05
2.6 3.0 -6.241494406388066e-05
2.6 3.2 -5.353308465264707e-05
2.6 3.4000000000000004 -0.00011584363348485243
2.6 3.6 -0.00011894027218435608
2.6 3.8000000000000003 -0.0001537520831057217
2.6 4.0 -0.00012877492406510754
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -5.048374712492446e-08
2.8000000000000003 0.4 6.757857574783965e-07
2.8000000000000003 0.6000000000000001 1.5052825010869602e-06
2.8000000000000003 0.8 3.288213271252956e-06
2.8000000000000003 1.0 -1.7459024494584976e-06
2.8000000000000003 1.2000000000000002 -2.2858661338260925e-06
2.8000000000000003 1.4000000000000001 5.891013300779946e-07
2.8000000000000003 1.6 -8.407497750300445e-06
2.8000000000000003 1.8 -2.5379508563307415e-06
2.8000000000000003 2.0 9.770810524237431e-06
2.8000000000000003 2.2 -7.119732240826201e-06
2.8000000000000003 2.4000000000000004 3.4439667441234915e-06
2.8000000000000003 2.6 -2.7448069012480628e-05
2.8000000000000003 2.8000000000000003 -2.3653571548979726e-05
2.8000000000000003 3.0 -3.801202800272485e-05
2.8000000000000003 3.2 -7.38013892444676e-05
2.8000000000000003 3.4000000000000004 -5.912228809197934e-05
2.8000000000000003 3.6 -0.00010901000876372011
2.8000000000000003 3.8000000000000003 -8.569320722800774e-05
2.8000000000000003 4.0 -0.00014446127039084063
3.0 0.0 0.0
3.0 0.2 -1.4697117605459787e-07
3.0 0.4 -3.793398127268152e-07
3.0 0.6000000000000001 4.226141663153461e-07
3.0 0.8 -3.4038764915393975e-06
3.0 1.0 -3.3950492553591273e-06
3.0 1.2000000000000002 4.665501347164169e-06
3.0 1.4000000000000001 1.6192984913947668e-05
3.0 1.6 -7.418170390802625e-06
3.0 1.8 6.427121985897501e-06
3.0 2.0 -3.1945587292097148e-06
3.0 2.2 1.4818278072689596e-06
3.0 2.4000000000000004 -9.803974433091353e-06
3.0 2.6 -9.404328488504606e-06
3.0 2.8000000000000003 -2.4271775843715e-05
3.0 3.0 -5.089274312297897e-05
3.0 3.2 -3.710627203287173e-05
3.0 3.4000000000000004 -3.4506630881879545e-05
3.0 3.6 -8.52234219804052e-05
3.0 3.8000000000000003 -8.796665845542758e-05
3.0 4.0 -9.390919071884921e-05
3.2 0.0 0.0
3.2 0.2 -3.509817564342724e-08
3.2 0.4 2.6570133520410755e-08
3.2 0.6000000000000001 5.205447558874282e-07
3.2 0.8 1.6286123127334233e-07
3.2 1.0 -3.395200646389766e-06
3.2 1.2000000000000002 9.838138750150376e-06
3.2 1.4000000000000001 -5.222082717877597e-06
3.2 1.6 1.423547702720414e-05
3.2 1.8 -4.992580812578642e-06
3.2 2.0 -2.5500894702018442e-06
3.2 2.2 2.644596839450632e-06
3.2 2.4000000000000004 -1.6377904123551975e-05
3.2 2.6 -1.627601573260319e-05
3.2 2.8000000000000003 -3.98755598162198e-05
3.2 3.0 -3.2121311104000335e-05
3.2 3.2 3.1678892986706452e-06
3.2 3.4000000000000004 -4.4766314959773226e-05
3.2 3.6 -5.400808574831625e-05
3.2 3.8000000000000003 -8.365819724184709e-05
3.2 4.0 -9.589112072862493e-05
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -3.510637025779108e-07
3.4000000000000004 0.4 2.0522272057889998e-07
3.4000000000000004 0.6000000000000001 3.5397140083799525e-06
3.4000000000000004 0.8 -2.0833879117837025e-06
3.4000000000000004 1.0 1.1805531103017635e-06
3.4000000000000004 1.2000000000000002 1.8108007137682032e-06
3.4000000000000004 1.4000000000000001 1.1869627360724532e-06
3.4000000000000004 1.6 3.5003413998478792e-06
3.4000000000000004 1.8 3.762805532048614e-06
3.4000000000000004 2.0 -7.724999307339812e-06
3.4000000000000004 2.2 -7.5933193917060675e-06
3.4000000000000004 2.4000000000000004 -1.2698236188843204e-05
3.4000000000000004 2.6 -2.799083395515292e-05
3.4000000000000004 2.8000000000000003 -2.7890860487980687e-05
3.4000000000000004 3.0 -3.73372583479285e-05
3.4000000000000004 3.2 -3.872135064497376e-05
3.4000000000000004 3.4000000000000004 -2.7000959959839845e-05
3.4000000000000004 3.6 -2.6996809868291313e-05
3.4000000000000004 3.8000000000000003 -5.4772138418243186e-05
3.4000000000000004 4.0 -6.88350816541499e-05
3.6 0.0 0.0
3.6 0.2 -1.4409632416740532e-07
3.6 0.4 -3.3601728697730024e-09
3.6 0.6000000000000001 -1.742118454740168e-06
3.6 0.8 -3.0671497738075344e-06
3.6 1.0 1.9468396758800152e-07
3.6 1.2000000000000002 6.505864898722548e-06
3.6 1.4000000000000001 -1.3971290280897366e-06
3.6 1.6 2.1779355551652793e-06
3.6 1.8 1.5386905465639134e-05
3.6 2.0 1.4213987103375161e-05
3.6 2.2 5.30114484424308e-06
3.6 2.4000000000000004 -1.6814144341861013e-05
3.6 2.6 8.052577279441606e-06
3.6 2.8000000000000003 -2.609262922073263e-05
3.6 3.0 -2.8037888265730226e-05
3.6 3.2 -1.7594250099527915e-05
3.6 3.4000000000000004 2.1054537189015006e-06
3.6 3.6 -5.251321855392045e-05
3.6 3.8000000000000003 -6.104609617191831e-05
3.6 4.0 -6.417880284814717e-07
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -1.4147949730119784e-07
3.8000000000000003 0.4 2.233307341329815e-07
3.8000000000000003 0.6000000000000001 1.649855728728584e-06
3.8000000000000003 0.8 2.1888655377921407e-06
3.8000000000000003 1.0 3.8118153325376004e-07
3.8000000000000003 1.2000000000000002 -4.714685845849062e-06
3.8000000000000003 1.4000000000000001 -8.040804359562979e-07
3.8000000000000003 1.6 -3.4995558222285667e-06
3.8000000000000003 1.8 3.8701229915559845e-06
3.8000000000000003 2.0 -9.319912364950297e-07
3.8000000000000003 2.2 1.137451759808003e-06
3.8000000000000003 2.4000000000000004 1.646525162906176e-05
3.8000000000000003 2.6 1.2859930279101766e-05
3.8000000000000003 2.8000000000000003 -4.4130389850536415e-05
3.8000000000000003 3.0 -3.510646698437552e-05
3.8000000000000003 3.2 9.661516465245663e-06
3.8000000000000003 3.4000000000000004 -2.382001692214715e-05
3.8000000000000003 3.6 -3.88820822023275e-05
3.8000000000000003 3.8000000000000003 -3.223697519606099e-05
3.8000000000000003 4.0 -7.22727698672318e-05
4.0 0.0 0.0
4.0 0.2 -4.4269362742781017e-07
4.0 0.4 -1.5761463185477598e-06
4.0 0.6000000000000001 -2.7173500580757236e-08
4.0 0.8 5.924499716435214e-06
4.0 1.0 6.555050605041155e-07
4.0 1.2000000000000002 -8.807921418445325e-07
4.0 1.4000000000000001 -2.9651605312026756e-06
4.0 1.6 3.450164532841237e-06
4.0 1.8 -5.710046380229681e-06
4.0 2.0 1.670846018528177e-05
4.0 2.2 7.58068047994261e-06
4.0 2.4000000000000004 -8.249793737601533e-06
4.0 2.6 -3.185107427950472e-05
4.0 2.8000000000000003 9.831712519480987e-06
4.0 3.0 -3.6940761747262754e-06
4.0 3.2 -2.909814319320167e-05
4.0 3.4000000000000004 -4.6771043208003266e-05
4.0 3.6 -2.8926170139794598e-05
4.0 3.8000000000000003 -6.952575104777032e-05
4.0 4.0 -2.423002499973864e-05


==> anc/nlo_x_005_a1.txt <==
# NLO, x = 0.05
# b [GeV^{-1}]  r [GeV^{-1}]  a_1(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 2.721564988318334e-22
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 -4.038425434776331e-06
0.2 0.4 -2.3905731972533278e-05
0.2 0.6000000000000001 -5.807258788541939e-05
0.2 0.8 -0.00010116475549449758
0.2 1.0 -0.00015067022451779636
0.2 1.2000000000000002 -0.00020008783509992912
0.2 1.4000000000000001 -0.00025234289898038093
0.2 1.6 -0.0002988879465159657
0.2 1.8 -0.00034907058768865397
0.2 2.0 -0.0003817802040955095
0.2 2.2 -0.0004176033574423202
0.2 2.4000000000000004 -0.0004439280098058321
0.2 2.6 -0.000465450867967191
0.2 2.8000000000000003 -0.00048786936508176635
0.2 3.0 -0.0004941705883826836
0.2 3.2 -0.0004906362445421144
0.2 3.4000000000000004 -0.0004924143948714852
0.2 3.6 -0.00048498830615659335
0.2 3.8000000000000003 -0.0004790953672654756
0.2 4.0 -0.0004656247122505061
0.4 0.0 0.0
0.4 0.2 -6.025193440574915e-06
0.4 0.4 -3.754191570485649e-05
0.4 0.6000000000000001 -9.332389476956214e-05
0.4 0.8 -0.00017216337420819752
0.4 1.0 -0.00026152081638949393
0.4 1.2000000000000002 -0.0003656951149814927
0.4 1.4000000000000001 -0.00045520832970228145
0.4 1.6 -0.0005537161493836594
0.4 1.8 -0.0006317309261697702
0.4 2.0 -0.0007202056018660864
0.4 2.2 -0.0007825166385757085
0.4 2.4000000000000004 -0.0008469463490277647
0.4 2.6 -0.0008873793446071287
0.4 2.8000000000000003 -0.0009112642743093045
0.4 3.0 -0.0009373247108569828
0.4 3.2 -0.0009481268738852895
0.4 3.4000000000000004 -0.0009432467268039911
0.4 3.6 -0.0009428609649266627
0.4 3.8000000000000003 -0.0009404011091236046
0.4 4.0 -0.0008891382879949856
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 -6.960722838898102e-06
0.6000000000000001 0.4 -4.3439716201207656e-05
0.6000000000000001 0.6000000000000001 -0.00010997954349798576
0.6000000000000001 0.8 -0.0002065960928690728
0.6000000000000001 1.0 -0.000315555179313198
0.6000000000000001 1.2000000000000002 -0.00045051193798774066
0.6000000000000001 1.4000000000000001 -0.0005861710533527564
0.6000000000000001 1.6 -0.0007235150448948312
0.6000000000000001 1.8 -0.0008431971155366653
0.6000000000000001 2.0 -0.0009549750149628001
0.6000000000000001 2.2 -0.00105952548189535
0.6000000000000001 2.4000000000000004 -0.0011517495465216457
0.6000000000000001 2.6 -0.0012267497696904933
0.6000000000000001 2.8000000000000003 -0.0012817673917921704
0.6000000000000001 3.0 -0.0013085698943952296
0.6000000000000001 3.2 -0.0013165944102570795
0.6000000000000001 3.4000000000000004 -0.0013314457377396837
0.6000000000000001 3.6 -0.0013196863920530277
0.6000000000000001 3.8000000000000003 -0.0012996758327098964
0.6000000000000001 4.0 -0.0012613175254744071
0.8 0.0 0.0
0.8 0.2 -7.070713829253274e-06
0.8 0.4 -4.471991786334806e-05
0.8 0.6000000000000001 -0.00011315751343721024
0.8 0.8 -0.00021247867777194606
0.8 1.0 -0.00034280393072624806
0.8 1.2000000000000002 -0.00047822263477033654
0.8 1.4000000000000001 -0.0006439062447306202
0.8 1.6 -0.0007922894798658908
0.8 1.8 -0.0009530213586476797
0.8 2.0 -0.0011053022683694311
0.8 2.2 -0.0012258840922869843
0.8 2.4000000000000004 -0.0013545252696577318
0.8 2.6 -0.0014522468911042476
0.8 2.8000000000000003 -0.0015160434316936083
0.8 3.0 -0.0015703986791987031
0.8 3.2 -0.001619936706902413
0.8 3.4000000000000004 -0.0016394469575001873
0.8 3.6 -0.0016451361212722
0.8 3.8000000000000003 -0.0016417805613155548
0.8 4.0 -0.0015490343662206486
1.0 0.0 0.0
1.0 0.2 -6.739903450035202e-06
1.0 0.4 -4.210938808482441e-05
1.0 0.6000000000000001 -0.00011015953520450822
1.0 0.8 -0.000206038951078766
1.0 1.0 -0.0003349850119846965
1.0 1.2000000000000002 -0.0004796143283589762
1.0 1.4000000000000001 -0.0006323874273607651
1.0 1.6 -0.0007922028660258462
1.0 1.8 -0.0009747762191685544
1.0 2.0 -0.0011358997296342975
1.0 2.2 -0.0012768518388246292
1.0 2.4000000000000004 -0.0014241383417619494
1.0 2.6 -0.001567662856804511
1.0 2.8000000000000003 -0.0016565310894216547
1.0 3.0 -0.0017321929630854127
1.0 3.2 -0.001779911133515724
1.0 3.4000000000000004 -0.0018255245472478493
1.0 3.6 -0.001827404155880479
1.0 3.8000000000000003 -0.0018383248296816362
1.0 4.0 -0.0018181792102930203
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -6.0717855033852506e-06
1.2000000000000002 0.4 -3.842520666910174e-05
1.2000000000000002 0.6000000000000001 -0.00010170600403715777
1.2000000000000002 0.8 -0.00018826374520533037
1.2000000000000002 1.0 -0.00031101115807979706
1.2000000000000002 1.2000000000000002 -0.00043604069846994774
1.2000000000000002 1.4000000000000001 -0.0005938090556108198
1.2000000000000002 1.6 -0.0007500340927982219
1.2000000000000002 1.8 -0.0009280700505213629
1.2000000000000002 2.0 -0.0010868262188206352
1.2000000000000002 2.2 -0.0012579357577764602
1.2000000000000002 2.4000000000000004 -0.0014113891440933912
1.2000000000000002 2.6 -0.001570695123855307
1.2000000000000002 2.8000000000000003 -0.0016670071788675114
1.2000000000000002 3.0 -0.0017868033824297107
1.2000000000000002 3.2 -0.0018595306649107244
1.2000000000000002 3.4000000000000004 -0.0019314032869679038
1.2000000000000002 3.6 -0.0019561831758576212
1.2000000000000002 3.8000000000000003 -0.0019613097292504942
1.2000000000000002 4.0 -0.0019488027087033433
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 -5.510599590388878e-06
1.4000000000000001 0.4 -3.3551516690648164e-05
1.4000000000000001 0.6000000000000001 -8.913242636355057e-05
1.4000000000000001 0.8 -0.00017063420292830892
1.4000000000000001 1.0 -0.00027483416020238007
1.4000000000000001 1.2000000000000002 -0.0003937800502903839
1.4000000000000001 1.4000000000000001 -0.0005317172936714307
1.4000000000000001 1.6 -0.0006850572208037586
1.4000000000000001 1.8 -0.0008559851796445216
1.4000000000000001 2.0 -0.0010019024575909149
1.4000000000000001 2.2 -0.0011676124622948454
1.4000000000000001 2.4000000000000004 -0.0013251369666552237
1.4000000000000001 2.6 -0.0014788434920966053
1.4000000000000001 2.8000000000000003 -0.0016116117920252388
1.4000000000000001 3.0 -0.0017270864358187765
1.4000000000000001 3.2 -0.0018154728544696871
1.4000000000000001 3.4000000000000004 -0.0018975079713728518
1.4000000000000001 3.6 -0.0019424070884376335
1.4000000000000001 3.8000000000000003 -0.001981165068318164
1.4000000000000001 4.0 -0.0019903557395154203
1.6 0.0 0.0
1.6 0.2 -4.999845946831911e-06
1.6 0.4 -2.975169658755187e-05
1.6 0.6000000000000001 -7.547320067994799e-05
1.6 0.8 -0.0001448878963041891
1.6 1.0 -0.00023371708471834046
1.6 1.2000000000000002 -0.0003519130417707129
1.6 1.4000000000000001 -0.0004679225032145813
1.6 1.6 -0.0005945570238913285
1.6 1.8 -0.0007353527315672732
1.6 2.0 -0.0008892722908757337
1.6 2.2 -0.0010457011853109875
1.6 2.4000000000000004 -0.0011734313869816747
1.6 2.6 -0.001320419669922788
1.6 2.8000000000000003 -0.0014764665678280253
1.6 3.0 -0.001600840426703515
1.6 3.2 -0.0016922569410532128
1.6 3.4000000000000004 -0.0017886245882184266
1.6 3.6 -0.0018588815280769794
1.6 3.8000000000000003 -0.001918736288839664
1.6 4.0 -0.0019241968098843909
1.8 0.0 -3.745308858625008e-24
1.8 0.2 -3.843246088498595e-06
1.8 0.4 -2.5855409095331933e-05
1.8 0.6000000000000001 -6.360943688584153e-05
1.8 0.8 -0.00012295627842621803
1.8 1.0 -0.00019490110818925178
1.8 1.2000000000000002 -0.000288454790055645
1.8 1.4000000000000001 -0.0004033451750290143
1.8 1.6 -0.0005144306423286196
1.8 1.8 -0.0006355969263848397
1.8 2.0 -0.0007565386242187201
1.8 2.2 -0.0009117590967852286
1.8 2.4000000000000004 -0.001027634636763706
1.8 2.6 -0.0012019970658182716
1.8 2.8000000000000003 -0.0013001326816153636
1.8 3.0 -0.0014197359437888232
1.8 3.2 -0.0015186083169467911
1.8 3.4000000000000004 -0.0015934617622321524
1.8 3.6 -0.0017314187009422862
1.8 3.8000000000000003 -0.0017462900747854788
1.8 4.0 -0.0017913155760911057
2.0 0.0 0.0
2.0 0.2 -3.0041486951398387e-06
2.0 0.4 -1.961820303834753e-05
2.0 0.6000000000000001 -5.396930436935549e-05
2.0 0.8 -0.00010235666690039147
2.0 1.0 -0.0001638485742143618
2.0 1.2000000000000002 -0.000242048126683861
2.0 1.4000000000000001 -0.00033185440193856807
2.0 1.6 -0.00041872448444660147
2.0 1.8 -0.000530891352208965
2.0 2.0 -0.0006499614230862635
2.0 2.2 -0.0007670163505066976
2.0 2.4000000000000004 -0.0008862965495911723
2.0 2.6 -0.0010074354178671136
2.0 2.8000000000000003 -0.0011184057393732224
2.0 3.0 -0.0012084242923460556
2.0 3.2 -0.0013304008578753409
2.0 3.4000000000000004 -0.001438527151468423
2.0 3.6 -0.0014832577204562936
2.0 3.8000000000000003 -0.0015849397351295784
2.0 4.0 -0.0016898650041334345
2.2 0.0 0.0
2.2 0.2 -2.883168557981414e-06
2.2 0.4 -1.7636893785014145e-05
2.2 0.6000000000000001 -4.2273279154785056e-05
2.2 0.8 -8.101231485453471e-05
2.2 1.0 -0.00013417509956560895
2.2 1.2000000000000002 -0.00020141985564079988
2.2 1.4000000000000001 -0.0002656742215985086
2.2 1.6 -0.00036026288729212733
2.2 1.8 -0.00045185242404816397
2.2 2.0 -0.0005419689614482658
2.2 2.2 -0.0006440008021600502
2.2 2.4000000000000004 -0.0007355368126939041
2.2 2.6 -0.0008523594772306691
2.2 2.8000000000000003 -0.0009633372728567729
2.2 3.0 -0.0010340618988924468
2.2 3.2 -0.0011661779903992479
2.2 3.4000000000000004 -0.0012410510444810117
2.2 3.6 -0.0013153901319641864
2.2 3.8000000000000003 -0.0014219871234555273
2.2 4.0 -0.00142158076480203
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -1.9765326243803544e-06
2.4000000000000004 0.4 -1.2871286674398835e-05
2.4000000000000004 0.6000000000000001 -3.447394073640813e-05
2.4000000000000004 0.8 -6.616374773167398e-05
2.4000000000000004 1.0 -0.00011436164546189068
2.4000000000000004 1.2000000000000002 -0.00016279341696134216
2.4000000000000004 1.4000000000000001 -0.00021950863603756098
2.4000000000000004 1.6 -0.0002858214410295716
2.4000000000000004 1.8 -0.0003711730114662647
2.4000000000000004 2.0 -0.00043743210536809356
2.4000000000000004 2.2 -0.0005118249613444646
2.4000000000000004 2.4000000000000004 -0.000600718854517323
2.4000000000000004 2.6 -0.0006853930681315844
2.4000000000000004 2.8000000000000003 -0.0007525553406713761
2.4000000000000004 3.0 -0.0008525824512020506
2.4000000000000004 3.2 -0.0009730956508130222
2.4000000000000004 3.4000000000000004 -0.0010377734232210089
2.4000000000000004 3.6 -0.0011263717796440981
2.4000000000000004 3.8000000000000003 -0.0011391264516238616
2.4000000000000004 4.0 -0.0012704370450484779
2.6 0.0 0.0
2.6 0.2 -1.6356305228388845e-06
2.6 0.4 -1.078684883108754e-05
2.6 0.6000000000000001 -2.6155815077058923e-05
2.6 0.8 -5.4032489825734966e-05
2.6 1.0 -8.221980004997052e-05
2.6 1.2000000000000002 -0.0001345800924514522
2.6 1.4000000000000001 -0.00017313188937875945
2.6 1.6 -0.00020876087970840657
2.6 1.8 -0.00028363251449901406
2.6 2.0 -0.0003530197483274898
2.6 2.2 -0.00041728339035061106
2.6 2.4000000000000004 -0.0004820659886169138
2.6 2.6 -0.0005436080650699773
2.6 2.8000000000000003 -0.0006166751763475248
2.6 3.0 -0.0007340424442256653
2.6 3.2 -0.0007734514828113584
2.6 3.4000000000000004 -0.0008524404031063943
2.6 3.6 -0.0009400509725826577
2.6 3.8000000000000003 -0.0009699136568014285
2.6 4.0 -0.0010350089255590864
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -1.265983133668043e-06
2.8000000000000003 0.4 -7.5105546265078124e-06
2.8000000000000003 0.6000000000000001 -2.035453629744687e-05
2.8000000000000003 0.8 -3.7370291834928e-05
2.8000000000000003 1.0 -6.902454449366882e-05
2.8000000000000003 1.2000000000000002 -9.929343054930873e-05
2.8000000000000003 1.4000000000000001 -0.00014225791420290215
2.8000000000000003 1.6 -0.0001785412595576465
2.8000000000000003 1.8 -0.00023103190218198234
2.8000000000000003 2.0 -0.00027118165183021134
2.8000000000000003 2.2 -0.00031809753685166933
2.8000000000000003 2.4000000000000004 -0.0003815885665663288
2.8000000000000003 2.6 -0.00044741648437281623
2.8000000000000003 2.8000000000000003 -0.0004941260872048114
2.8000000000000003 3.0 -0.0005447491303331118
2.8000000000000003 3.2 -0.0006226837983590842
2.8000000000000003 3.4000000000000004 -0.0006970814091084018
2.8000000000000003 3.6 -0.0007553195789059851
2.8000000000000003 3.8000000000000003 -0.0008285877615737238
2.8000000000000003 4.0 -0.0008734751189323096
3.0 0.0 0.0
3.0 0.2 -1.1465977445532985e-06
3.0 0.4 -5.858682542476462e-06
3.0 0.6000000000000001 -1.821077926231459e-05
3.0 0.8 -2.982341974543654e-05
3.0 1.0 -4.483149164873776e-05
3.0 1.2000000000000002 -7.326356508978797e-05
3.0 1.4000000000000001 -9.746989653536065e-05
3.0 1.6 -0.00013581570519351858
3.0 1.8 -0.0001741469641727632
3.0 2.0 -0.00020875076973074394
3.0 2.2 -0.0002457653558218942
3.0 2.4000000000000004 -0.0002897720790211661
3.0 2.6 -0.00034335619827204197
3.0 2.8000000000000003 -0.00039130825010308726
3.0 3.0 -0.00042254773332834895
3.0 3.2 -0.00048528471757752377
3.0 3.4000000000000004 -0.0005158625055318272
3.0 3.6 -0.0005555279700800551
3.0 3.8000000000000003 -0.0006264777018342399
3.0 4.0 -0.0006620705738153665
3.2 0.0 0.0
3.2 0.2 -7.313884544650477e-07
3.2 0.4 -4.483928608439362e-06
3.2 0.6000000000000001 -1.2033963429351491e-05
3.2 0.8 -2.5413476550133372e-05
3.2 1.0 -4.478081192262537e-05
3.2 1.2000000000000002 -6.0977727047275305e-05
3.2 1.4000000000000001 -7.858807344147943e-05
3.2 1.6 -9.155681885540804e-05
3.2 1.8 -0.0001295865831373609
3.2 2.0 -0.0001652098176811838
3.2 2.2 -0.00016802689745503273
3.2 2.4000000000000004 -0.00021327998845346215
3.2 2.6 -0.00024389334452580404
3.2 2.8000000000000003 -0.00028641088485107443
3.2 3.0 -0.00031579919577672303
3.2 3.2 -0.0003789273341529591
3.2 3.4000000000000004 -0.0004187389920957672
3.2 3.6 -0.00044012240841286525
3.2 3.8000000000000003 -0.0005151415781875827
3.2 4.0 -0.0005327175207409851
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -4.4197537647872137e-07
3.4000000000000004 0.4 -1.6069694636767502e-06
3.4000000000000004 0.6000000000000001 -7.985478126511274e-06
3.4000000000000004 0.8 -1.8352928472039903e-05
3.4000000000000004 1.0 -3.269345235591508e-05
3.4000000000000004 1.2000000000000002 -3.7902771951640425e-05
3.4000000000000004 1.4000000000000001 -5.884565915926517e-05
3.4000000000000004 1.6 -6.981922387736564e-05
3.4000000000000004 1.8 -9.895111907753486e-05
3.4000000000000004 2.0 -0.00013174321092158296
3.4000000000000004 2.2 -0.00013390011662803668
3.4000000000000004 2.4000000000000004 -0.00014974968591357073
3.4000000000000004 2.6 -0.0002131096603311259
3.4000000000000004 2.8000000000000003 -0.00025466338099997687
3.4000000000000004 3.0 -0.000251425389120468
3.4000000000000004 3.2 -0.00028248630810897175
3.4000000000000004 3.4000000000000004 -0.00030220557356912654
3.4000000000000004 3.6 -0.0003508097639589803
3.4000000000000004 3.8000000000000003 -0.00039042953158312943
3.4000000000000004 4.0 -0.0004446785240600869
3.6 0.0 0.0
3.6 0.2 -4.1670611674080053e-07
3.6 0.4 -2.237305253474254e-06
3.6 0.6000000000000001 -5.254833566045141e-06
3.6 0.8 -1.2510422210684255e-05
3.6 1.0 -2.443338258312752e-05
3.6 1.2000000000000002 -3.144235762752895e-05
3.6 1.4000000000000001 -4.857400367952366e-05
3.6 1.6 -4.9504395822669033e-05
3.6 1.8 -6.201346289733013e-05
3.6 2.0 -7.662192090595605e-05
3.6 2.2 -8.537280645480822e-05
3.6 2.4000000000000004 -0.00011260225324826768
3.6 2.6 -0.00013580254919947864
3.6 2.8000000000000003 -0.00015395250065182786
3.6 3.0 -0.000165740126629841
3.6 3.2 -0.0001981860461756432
3.6 3.4000000000000004 -0.00022762753062001586
3.6 3.6 -0.00023138882020082134
3.6 3.8000000000000003 -0.0002473879559302153
3.6 4.0 -0.00027332286249108885
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -1.9353968912026087e-07
3.8000000000000003 0.4 -2.234895001451093e-06
3.8000000000000003 0.6000000000000001 -7.0892314224662015e-06
3.8000000000000003 0.8 -1.1796731441445391e-05
3.8000000000000003 1.0 -9.814678582674023e-06
3.8000000000000003 1.2000000000000002 -3.0211458822860347e-05
3.8000000000000003 1.4000000000000001 -2.6145588176040114e-05
3.8000000000000003 1.6 -4.667345154863259e-05
3.8000000000000003 1.8 -4.824054996564314e-05
3.8000000000000003 2.0 -5.742727295486263e-05
3.8000000000000003 2.2 -6.37999112651818e-05
3.8000000000000003 2.4000000000000004 -0.00010040416969112413
3.8000000000000003 2.6 -8.107171869805014e-05
3.8000000000000003 2.8000000000000003 -8.065383090608969e-05
3.8000000000000003 3.0 -0.00013138186506599501
3.8000000000000003 3.2 -0.0001102964586440444
3.8000000000000003 3.4000000000000004 -0.00013644350667022548
3.8000000000000003 3.6 -0.00014816168176119354
3.8000000000000003 3.8000000000000003 -0.0001851841268490906
3.8000000000000003 4.0 -0.00019112582645083954
4.0 0.0 0.0
4.0 0.2 -1.7301677508410378e-07
4.0 0.4 -1.0811934099996228e-06
4.0 0.6000000000000001 -3.3454666054514193e-06
4.0 0.8 -1.0199048485099748e-05
4.0 1.0 -1.561699581682144e-05
4.0 1.2000000000000002 -1.3730787389207663e-05
4.0 1.4000000000000001 -2.274945015723443e-05
4.0 1.6 -2.135057581982067e-05
4.0 1.8 -3.2231526078062843e-05
4.0 2.0 -3.6973161841448744e-05
4.0 2.2 -3.9062682637648956e-05
4.0 2.4000000000000004 -6.583892697505526e-05
4.0 2.6 -5.872306063037489e-05
4.0 2.8000000000000003 -7.94109446913888e-05
4.0 3.0 -9.660723029163387e-05
4.0 3.2 -8.261619879059912e-05
4.0 3.4000000000000004 -9.055529256181508e-05
4.0 3.6 -0.0001008507144314886
4.0 3.8000000000000003 -7.050402626658917e-05
4.0 4.0 -0.00011348352022497797


==> anc/nlo_x_005_a3.txt <==
# NLO, x = 0.05
# b [GeV^{-1}]  r [GeV^{-1}]  a_3(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 8.186883451654069e-24
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 6.425441381352827e-08
0.2 0.4 -2.559682479152377e-07
0.2 0.6000000000000001 -7.796579341872176e-07
0.2 0.8 -1.2888486372605615e-06
0.2 1.0 -2.26351061071228e-06
0.2 1.2000000000000002 -2.318023497593913e-09
0.2 1.4000000000000001 3.1058070085424095e-07
0.2 1.6 1.0667115218143306e-06
0.2 1.8 -1.3725216414468622e-06
0.2 2.0 9.12741823198905e-07
0.2 2.2 6.282062747981685e-07
0.2 2.4000000000000004 -4.49753880910244e-06
0.2 2.6 -2.867156779783242e-06
0.2 2.8000000000000003 -9.43094459533145e-07
0.2 3.0 -7.700343583704166e-06
0.2 3.2 -2.587011058013032e-06
0.2 3.4000000000000004 2.420752755905434e-06
0.2 3.6 -3.7735046173287408e-06
0.2 3.8000000000000003 -6.044199130847471e-06
0.2 4.0 -2.2164450838050784e-06
0.4 0.0 0.0
0.4 0.2 -4.085251612474121e-08
0.4 0.4 7.533927974025865e-07
0.4 0.6000000000000001 -1.5039203948211553e-07
0.4 0.8 5.831148434600912e-07
0.4 1.0 9.26418504364629e-07
0.4 1.2000000000000002 -2.583915171109662e-06
0.4 1.4000000000000001 -8.350891008354868e-07
0.4 1.6 -1.4001922615474835e-06
0.4 1.8 2.6205455579355057e-06
0.4 2.0 -8.541146322239103e-06
0.4 2.2 -2.6557569938664162e-06
0.4 2.4000000000000004 -2.539757319757445e-06
0.4 2.6 2.317297774778737e-09
0.4 2.8000000000000003 -4.367066439229843e-06
0.4 3.0 -9.712916537450637e-06
0.4 3.2 -1.2259441360550359e-05
0.4 3.4000000000000004 -9.891575993101159e-06
0.4 3.6 -9.307830299890387e-06
0.4 3.8000000000000003 -3.2907103598249416e-06
0.4 4.0 -1.9309366487186414e-05
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 7.848731013504674e-08
0.6000000000000001 0.4 4.735670539872963e-07
0.6000000000000001 0.6000000000000001 1.292745433068877e-06
0.6000000000000001 0.8 2.1564046718277324e-06
0.6000000000000001 1.0 -2.0390922671813518e-07
0.6000000000000001 1.2000000000000002 1.7852989636089953e-06
0.6000000000000001 1.4000000000000001 -6.073604318602373e-06
0.6000000000000001 1.6 -1.1533518559594424e-05
0.6000000000000001 1.8 -7.578589413821204e-06
0.6000000000000001 2.0 -1.5633640763367632e-05
0.6000000000000001 2.2 -1.3717289046807639e-05
0.6000000000000001 2.4000000000000004 -6.880851735339145e-06
0.6000000000000001 2.6 -1.1413636775770262e-05
0.6000000000000001 2.8000000000000003 -1.8332868744891437e-05
0.6000000000000001 3.0 -2.7012925347234762e-05
0.6000000000000001 3.2 -3.0882030356717005e-05
0.6000000000000001 3.4000000000000004 -1.7729164402860506e-05
0.6000000000000001 3.6 -2.857747345229909e-05
0.6000000000000001 3.8000000000000003 -1.4734031385719165e-05
0.6000000000000001 4.0 -2.7348298221428824e-05
0.8 0.0 0.0
0.8 0.2 5.533067792816806e-08
0.8 0.4 -7.485419235670431e-08
0.8 0.6000000000000001 4.0690530980121344e-08
0.8 0.8 1.5911903002435168e-06
0.8 1.0 -1.5635046939476998e-06
0.8 1.2000000000000002 2.4872068194342026e-06
0.8 1.4000000000000001 -9.149035309588954e-06
0.8 1.6 2.493659654530552e-06
0.8 1.8 -7.98482778179286e-06
0.8 2.0 -1.2911692616032955e-05
0.8 2.2 -2.244903391922411e-05
0.8 2.4000000000000004 -1.9425879129565208e-05
0.8 2.6 -3.433609971055179e-05
0.8 2.8000000000000003 -2.5569573049652e-05
0.8 3.0 -3.5519641824050724e-05
0.8 3.2 -4.453442701847262e-05
0.8 3.4000000000000004 -5.1800885537652875e-05
0.8 3.6 -4.957125054334571e-05
0.8 3.8000000000000003 -4.16409470076827e-05
0.8 4.0 -4.888508777070158e-05
1.0 0.0 0.0
1.0 0.2 4.563219080604542e-09
1.0 0.4 1.6499849347481224e-06
1.0 0.6000000000000001 7.696610619228527e-07
1.0 0.8 3.8834434969116634e-06
1.0 1.0 3.2729304839451716e-06
1.0 1.2000000000000002 -1.4888661094364666e-06
1.0 1.4000000000000001 3.379739041174902e-06
1.0 1.6 4.017270916589766e-08
1.0 1.8 -1.4746951080773555e-05
1.0 2.0 -2.3023887889864933e-05
1.0 2.2 -2.6532253146519927e-05
1.0 2.4000000000000004 -2.666608647073343e-05
1.0 2.6 -1.837207587165677e-05
1.0 2.8000000000000003 -3.8311260291391996e-05
1.0 3.0 -6.690239782609137e-05
1.0 3.2 -6.915568495452014e-05
1.0 3.4000000000000004 -5.7003270898520416e-05
1.0 3.6 -5.5036875668925676e-05
1.0 3.8000000000000003 -7.828641440734614e-05
1.0 4.0 -8.920261869866877e-05
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -1.0465473166430516e-07
1.2000000000000002 0.4 2.9004426990495126e-07
1.2000000000000002 0.6000000000000001 2.219854938987413e-06
1.2000000000000002 0.8 6.322686020258714e-06
1.2000000000000002 1.0 5.104999059665133e-06
1.2000000000000002 1.2000000000000002 7.859931514242703e-06
1.2000000000000002 1.4000000000000001 -1.3425739212917379e-06
1.2000000000000002 1.6 2.9393157369494996e-07
1.2000000000000002 1.8 -5.357013036026615e-06
1.2000000000000002 2.0 -8.989769047549028e-06
1.2000000000000002 2.2 -1.7312311322573518e-05
1.2000000000000002 2.4000000000000004 -2.5933285302682914e-05
1.2000000000000002 2.6 -5.3308529104682605e-05
1.2000000000000002 2.8000000000000003 -4.0195474734471566e-05
1.2000000000000002 3.0 -7.646740708716721e-05
1.2000000000000002 3.2 -8.634453399497786e-05
1.2000000000000002 3.4000000000000004 -0.00011716948327618973
1.2000000000000002 3.6 -0.00012256704927974215
1.2000000000000002 3.8000000000000003 -0.00012270703764793891
1.2000000000000002 4.0 -9.859073728057164e-05
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 4.7949198750558844e-08
1.4000000000000001 0.4 -4.100947909368798e-07
1.4000000000000001 0.6000000000000001 3.1015607775688004e-06
1.4000000000000001 0.8 1.2636506644731105e-06
1.4000000000000001 1.0 7.928938929462326e-06
1.4000000000000001 1.2000000000000002 7.672466799751158e-06
1.4000000000000001 1.4000000000000001 7.2404203968453525e-06
1.4000000000000001 1.6 9.13396790580298e-06
1.4000000000000001 1.8 -1.3344925694330188e-05
1.4000000000000001 2.0 -4.055890919667499e-06
1.4000000000000001 2.2 -1.0111488523064045e-05
1.4000000000000001 2.4000000000000004 -3.573850156687877e-05
1.4000000000000001 2.6 -1.9904817204971564e-05
1.4000000000000001 2.8000000000000003 -5.8757913525560075e-05
1.4000000000000001 3.0 -6.620836709889871e-05
1.4000000000000001 3.2 -0.00010635018980210388
1.4000000000000001 3.4000000000000004 -0.00011912359893734197
1.4000000000000001 3.6 -0.00013580467224876818
1.4000000000000001 3.8000000000000003 -0.00013971345693208887
1.4000000000000001 4.0 -0.00015271921091861927
1.6 0.0 0.0
1.6 0.2 4.676172634361537e-07
1.6 0.4 -1.1919365349410947e-07
1.6 0.6000000000000001 1.10385675424373e-06
1.6 0.8 5.2612691886827504e-06
1.6 1.0 6.412418790313137e-06
1.6 1.2000000000000002 1.977958563764559e-06
1.6 1.4000000000000001 1.3384453142526848e-05
1.6 1.6 5.302594330285523e-06
1.6 1.8 1.1472211290353936e-05
1.6 2.0 -3.831171596819934e-06
1.6 2.2 -2.244237099625777e-06
1.6 2.4000000000000004 -1.9990286041747956e-05
1.6 2.6 -2.4992768103463877e-05
1.6 2.8000000000000003 -5.920145160501566e-05
1.6 3.0 -8.83577923571014e-05
1.6 3.2 -9.180725920999145e-05
1.6 3.4000000000000004 -0.00012825651115620497
1.6 3.6 -0.00012908633551021801
1.6 3.8000000000000003 -0.00015578416124049823
1.6 4.0 -0.00018591958302165888
1.8 0.0 -3.2128332256451035e-23
1.8 0.2 4.343334341672306e-07
1.8 0.4 6.071968956924544e-07
1.8 0.6000000000000001 2.9331949302297528e-06
1.8 0.8 3.106356699662233e-06
1.8 1.0 2.910286612058348e-06
1.8 1.2000000000000002 -1.1223237612495757e-06
1.8 1.4000000000000001 9.339124531378048e-06
1.8 1.6 8.598164203566586e-06
1.8 1.8 -5.754239404847214e-07
1.8 2.0 -3.876518902039672e-06
1.8 2.2 -2.7465665470787144e-05
1.8 2.4000000000000004 -1.4202928775413678e-05
1.8 2.6 -1.650099625422676e-05
1.8 2.8000000000000003 -5.109937179342065e-05
1.8 3.0 -9.51886081958136e-05
1.8 3.2 -7.949318344070087e-05
1.8 3.4000000000000004 -0.00013475847814120814
1.8 3.6 -0.0001460510545728223
1.8 3.8000000000000003 -0.0001505744395883838
1.8 4.0 -0.0001708710658318829
2.0 0.0 0.0
2.0 0.2 2.0593011511139834e-07
2.0 0.4 3.6052140561880534e-07
2.0 0.6000000000000001 1.939194243341024e-06
2.0 0.8 1.6891048799114096e-06
2.0 1.0 5.563119582600824e-06
2.0 1.2000000000000002 1.1254657325103095e-05
2.0 1.4000000000000001 1.0723603078774206e-05
2.0 1.6 1.6013073661276068e-05
2.0 1.8 3.915038383398707e-06
2.0 2.0 3.860093826544892e-06
2.0 2.2 -1.9790279468020017e-06
2.0 2.4000000000000004 -2.1888384535277834e-06
2.0 2.6 -2.1010293039804106e-05
2.0 2.8000000000000003 -2.839269969341347e-05
2.0 3.0 -4.608861182864907e-05
2.0 3.2 -8.523925251974103e-05
2.0 3.4000000000000004 -0.00011855577532625646
2.0 3.6 -0.0001489688459900611
2.0 3.8000000000000003 -0.00015574775801429518
2.0 4.0 -0.00017616555841068856
2.2 0.0 0.0
2.2 0.2 -4.693753983702959e-09
2.2 0.4 3.247230474571104e-07
2.2 0.6000000000000001 -3.059724232556431e-07
2.2 0.8 5.241862381623956e-07
2.2 1.0 5.2194753728174865e-06
2.2 1.2000000000000002 7.782669776649145e-06
2.2 1.4000000000000001 7.222792735181931e-06
2.2 1.6 1.4992434327963287e-06
2.2 1.8 5.277436162438263e-06
2.2 2.0 4.158225104194658e-06
2.2 2.2 -6.973696127918433e-06
2.2 2.4000000000000004 -1.1745278788241338e-05
2.2 2.6 -3.307329921892782e-05
2.2 2.8000000000000003 -4.309219682872414e-05
2.2 3.0 -6.369978165725661e-05
2.2 3.2 -5.567431197363167e-05
2.2 3.4000000000000004 -0.00010509012787073887
2.2 3.6 -0.00011770806215490436
2.2 3.8000000000000003 -0.00016200187193461148
2.2 4.0 -0.00016414661556620798
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -8.926829741638877e-08
2.4000000000000004 0.4 3.2836702849067114e-07
2.4000000000000004 0.6000000000000001 8.181290493575351e-08
2.4000000000000004 0.8 -3.5482802174689187e-07
2.4000000000000004 1.0 3.6908445625071487e-06
2.4000000000000004 1.2000000000000002 2.1913082553607213e-06
2.4000000000000004 1.4000000000000001 9.531399657992431e-06
2.4000000000000004 1.6 6.066177282017806e-06
2.4000000000000004 1.8 5.256558838104381e-06
2.4000000000000004 2.0 4.86241865669902e-06
2.4000000000000004 2.2 6.205569167108725e-06
2.4000000000000004 2.4000000000000004 -7.188618920921964e-06
2.4000000000000004 2.6 -1.543759712703187e-05
2.4000000000000004 2.8000000000000003 -1.4552195841010056e-05
2.4000000000000004 3.0 -4.219649685591696e-05
2.4000000000000004 3.2 -4.8460456721888336e-05
2.4000000000000004 3.4000000000000004 -7.324278076837221e-05
2.4000000000000004 3.6 -0.00012740684236564267
2.4000000000000004 3.8000000000000003 -0.00011692214878745411
2.4000000000000004 4.0 -0.00014945495865209644
2.6 0.0 0.0
2.6 0.2 8.316980449310554e-08
2.6 0.4 -2.0009589282741813e-07
2.6 0.6000000000000001 -1.5666625120522845e-06
2.6 0.8 3.692967987789587e-06
2.6 1.0 2.427950567607068e-06
2.6 1.2000000000000002 4.3820344987044215e-06
2.6 1.4000000000000001 8.147186628198332e-06
2.6 1.6 -8.459512508959936e-07
2.6 1.8 2.7959172661198394e-06
2.6 2.0 -1.2395844400500855e-05
2.6 2.2 5.354542612024346e-07
2.6 2.4000000000000004 5.990000607872636e-06
2.6 2.6 -1.998805923762135e-05
2.6 2.8000000000000003 -2.9292643545180077e-05
2.6 3.0 -5.51156807301093e-05
2.6 3.2 -7.041618646585912e-05
2.6 3.4000000000000004 -8.056773298781823e-05
2.6 3.6 -0.00010139918780451984
2.6 3.8000000000000003 -9.578606824480711e-05
2.6 4.0 -0.00014216615794803198
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -1.9927839421296695e-08
2.8000000000000003 0.4 1.4321739839396268e-06
2.8000000000000003 0.6000000000000001 3.5632125710810145e-06
2.8000000000000003 0.8 5.526150235775819e-06
2.8000000000000003 1.0 4.463764215779592e-06
2.8000000000000003 1.2000000000000002 9.807226190262981e-06
2.8000000000000003 1.4000000000000001 1.239536643350581e-06
2.8000000000000003 1.6 1.4434182824054826e-06
2.8000000000000003 1.8 -1.0395351639637264e-05
2.8000000000000003 2.0 7.949556912934645e-06
2.8000000000000003 2.2 -3.647911223439329e-06
2.8000000000000003 2.4000000000000004 2.392351283441355e-06
2.8000000000000003 2.6 -9.325977696893405e-06
2.8000000000000003 2.8000000000000003 -9.44039265129284e-06
2.8000000000000003 3.0 -2.431338252078157e-05
2.8000000000000003 3.2 -5.2816774583021385e-05
2.8000000000000003 3.4000000000000004 -4.9959951288181834e-05
2.8000000000000003 3.6 -7.782309831781768e-05
2.8000000000000003 3.8000000000000003 -7.969729165381969e-05
2.8000000000000003 4.0 -9.9556075609271e-05
3.0 0.0 0.0
3.0 0.2 5.325921811000164e-09
3.0 0.4 3.5371250064370533e-08
3.0 0.6000000000000001 1.3730148003157096e-06
3.0 0.8 1.1928641077246146e-06
3.0 1.0 1.7937994571122659e-06
3.0 1.2000000000000002 6.011519857389591e-07
3.0 1.4000000000000001 -2.1435775265469407e-06
3.0 1.6 -6.490049393351972e-07
3.0 1.8 8.463036310942826e-06
3.0 2.0 -1.3620277011609194e-06
3.0 2.2 1.714549777720039e-05
3.0 2.4000000000000004 4.753209711196523e-06
3.0 2.6 -1.34255057006435e-06
3.0 2.8000000000000003 -3.0036013859632546e-05
3.0 3.0 -1.0267804693510277e-05
3.0 3.2 -1.700565765804953e-05
3.0 3.4000000000000004 -4.974021122084606e-05
3.0 3.6 -5.6492989757736124e-05
3.0 3.8000000000000003 -0.00011538153316443622
3.0 4.0 -0.00010129935415264201
3.2 0.0 0.0
3.2 0.2 -1.574083179250742e-07
3.2 0.4 6.340327420733685e-07
3.2 0.6000000000000001 -1.6129151884575755e-06
3.2 0.8 1.1208905182656997e-06
3.2 1.0 -2.1075239297965117e-06
3.2 1.2000000000000002 -1.5408357187815004e-06
3.2 1.4000000000000001 6.2432506539265495e-06
3.2 1.6 5.9968613856123075e-06
3.2 1.8 -1.8239898803618819e-06
3.2 2.0 3.123199052242304e-06
3.2 2.2 -1.8549679263602407e-06
3.2 2.4000000000000004 8.116250651449782e-06
3.2 2.6 -2.224770701964443e-05
3.2 2.8000000000000003 -2.5284009807567577e-05
3.2 3.0 -2.0422709541034033e-05
3.2 3.2 -5.4791980333509714e-05
3.2 3.4000000000000004 -3.771158574813152e-05
3.2 3.6 -3.9990570682748746e-05
3.2 3.8000000000000003 -6.625154872038842e-05
3.2 4.0 -8.853596503042267e-05
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -1.5311091869922752e-07
3.4000000000000004 0.4 -3.4396533034757656e-07
3.4000000000000004 0.6000000000000001 -2.990430474128859e-06
3.4000000000000004 0.8 1.0619937888790308e-06
3.4000000000000004 1.0 -1.1321248383219448e-06
3.4000000000000004 1.2000000000000002 1.488793085930302e-06
3.4000000000000004 1.4000000000000001 -9.955043264352105e-07
3.4000000000000004 1.6 1.0531424787456102e-05
3.4000000000000004 1.8 9.472486766558954e-06
3.4000000000000004 2.0 -1.541721862742681e-06
3.4000000000000004 2.2 -5.1856540412104926e-06
3.4000000000000004 2.4000000000000004 -1.773037950758707e-05
3.4000000000000004 2.6 -2.1140115722570345e-05
3.4000000000000004 2.8000000000000003 -2.068760398548406e-05
3.4000000000000004 3.0 1.8107927388433596e-06
3.4000000000000004 3.2 -3.574818912635658e-06
3.4000000000000004 3.4000000000000004 -3.067536679264307e-05
3.4000000000000004 3.6 -5.582250915518188e-05
3.4000000000000004 3.8000000000000003 -5.564654332411554e-05
3.4000000000000004 4.0 -0.00010048578051554694
3.6 0.0 0.0
3.6 0.2 6.223880852054659e-09
3.6 0.4 2.2686379453507509e-07
3.6 0.6000000000000001 1.1424630897488482e-06
3.6 0.8 4.3329854493801856e-06
3.6 1.0 -3.413029894410624e-06
3.6 1.2000000000000002 -3.537577596366204e-08
3.6 1.4000000000000001 4.0279340683668715e-06
3.6 1.6 5.072719899204995e-07
3.6 1.8 6.624746815269065e-06
3.6 2.0 -4.641675460654647e-06
3.6 2.2 9.694480263398387e-06
3.6 2.4000000000000004 -5.415931044991e-06
3.6 2.6 -1.2352890099242726e-05
3.6 2.8000000000000003 -4.4526423441154114e-06
3.6 3.0 -1.5957989708618184e-05
3.6 3.2 -5.744494948507631e-06
3.6 3.4000000000000004 7.32237768555137e-06
3.6 3.6 -4.337811222551161e-05
3.6 3.8000000000000003 -4.72305255925386e-05
3.6 4.0 -3.543601519227627e-05
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 3.342976271401608e-08
3.8000000000000003 0.4 4.0220585552071927e-07
3.8000000000000003 0.6000000000000001 -2.1761870650393773e-06
3.8000000000000003 0.8 -6.543135211836346e-07
3.8000000000000003 1.0 1.6521442348510407e-07
3.8000000000000003 1.2000000000000002 3.8472604270406086e-06
3.8000000000000003 1.4000000000000001 2.099092519288792e-06
3.8000000000000003 1.6 1.367709647270363e-06
3.8000000000000003 1.8 7.934114454743423e-06
3.8000000000000003 2.0 1.0199016106995615e-05
3.8000000000000003 2.2 1.8632783247879161e-06
3.8000000000000003 2.4000000000000004 -2.466649178414045e-06
3.8000000000000003 2.6 -3.507146037831314e-06
3.8000000000000003 2.8000000000000003 8.461577151764123e-07
3.8000000000000003 3.0 -1.894212432109039e-05
3.8000000000000003 3.2 6.9366169705194905e-06
3.8000000000000003 3.4000000000000004 1.1014603749551709e-06
3.8000000000000003 3.6 -3.990049149441436e-05
3.8000000000000003 3.8000000000000003 -3.62378293387031e-05
3.8000000000000003 4.0 -2.9047441278649894e-05
4.0 0.0 0.0
4.0 0.2 -1.29035332404426e-07
4.0 0.4 -4.790427259417569e-07
4.0 0.6000000000000001 5.729196346014638e-07
4.0 0.8 9.441155266576081e-07
4.0 1.0 1.7997906727401373e-07
4.0 1.2000000000000002 -1.6574120388005722e-06
4.0 1.4000000000000001 1.3807160979555663e-06
4.0 1.6 4.388222037163341e-06
4.0 1.8 -2.334501195764441e-06
4.0 2.0 4.3577705856133225e-06
4.0 2.2 -7.25911367165951e-06
4.0 2.4000000000000004 6.210155680910965e-06
4.0 2.6 -6.051785660920692e-06
4.0 2.8000000000000003 -4.813925421331841e-07
4.0 3.0 1.209314497458233e-05
4.0 3.2 -2.7084400981891626e-07
4.0 3.4000000000000004 1.172808356174315e-05
4.0 3.6 -3.555022047359091e-05
4.0 3.8000000000000003 -2.3646750129864315e-05
4.0 4.0 -3.438001627146433e-06


==> anc/nlo_x_01_a1.txt <==
# NLO, x = 0.1
# b [GeV^{-1}]  r [GeV^{-1}]  a_1(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 2.772079763535683e-22
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 -3.5207546851478124e-06
0.2 0.4 -2.2138300104947055e-05
0.2 0.6000000000000001 -5.8103816697508886e-05
0.2 0.8 -0.00010816220158610409
0.2 1.0 -0.00016978229668585524
0.2 1.2000000000000002 -0.000234040125885358
0.2 1.4000000000000001 -0.00030287397119450155
0.2 1.6 -0.0003678604246136627
0.2 1.8 -0.0004326013537098975
0.2 2.0 -0.0004866766387290878
0.2 2.2 -0.0005326650643981952
0.2 2.4000000000000004 -0.0005772743290765081
0.2 2.6 -0.0006037513619611947
0.2 2.8000000000000003 -0.0006226771942606779
0.2 3.0 -0.0006368811306407792
0.2 3.2 -0.0006369254785996719
0.2 3.4000000000000004 -0.0006322309249798832
0.2 3.6 -0.0006188301553831968
0.2 3.8000000000000003 -0.0005994625906424784
0.2 4.0 -0.0005806097244865386
0.4 0.0 0.0
0.4 0.2 -5.224011538867267e-06
0.4 0.4 -3.373434934134722e-05
0.4 0.6000000000000001 -8.97499802794997e-05
0.4 0.8 -0.00017212020451154
0.4 1.0 -0.0002766670209383709
0.4 1.2000000000000002 -0.0003947482333107016
0.4 1.4000000000000001 -0.000524354959103737
0.4 1.6 -0.0006499345486978203
0.4 1.8 -0.0007702507846191796
0.4 2.0 -0.000882067985049576
0.4 2.2 -0.0009745099473061438
0.4 2.4000000000000004 -0.0010578038721859443
0.4 2.6 -0.0011240484979880394
0.4 2.8000000000000003 -0.0011649475513225078
0.4 3.0 -0.0011925173376979724
0.4 3.2 -0.0012073690663407103
0.4 3.4000000000000004 -0.0012040008199556737
0.4 3.6 -0.0011804847377579791
0.4 3.8000000000000003 -0.0011557592406878359
0.4 4.0 -0.0011198060405404587
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 -5.850970306457655e-06
0.6000000000000001 0.4 -3.800792571140634e-05
0.6000000000000001 0.6000000000000001 -0.0001020119900185092
0.6000000000000001 0.8 -0.0001978053450703078
0.6000000000000001 1.0 -0.0003219201068676073
0.6000000000000001 1.2000000000000002 -0.0004714821480041612
0.6000000000000001 1.4000000000000001 -0.000633187975296767
0.6000000000000001 1.6 -0.0008007245119143792
0.6000000000000001 1.8 -0.0009657061977939361
0.6000000000000001 2.0 -0.0011298594460663937
0.6000000000000001 2.2 -0.0012672801264401509
0.6000000000000001 2.4000000000000004 -0.0014010885020477174
0.6000000000000001 2.6 -0.0014901434853231135
0.6000000000000001 2.8000000000000003 -0.0015704752107748047
0.6000000000000001 3.0 -0.0016128689518303343
0.6000000000000001 3.2 -0.0016404138362014569
0.6000000000000001 3.4000000000000004 -0.0016587792008551023
0.6000000000000001 3.6 -0.0016526881820372438
0.6000000000000001 3.8000000000000003 -0.0016202427737566191
0.6000000000000001 4.0 -0.001561482930777329
0.8 0.0 0.0
0.8 0.2 -6.004002131159623e-06
0.8 0.4 -3.8783413375781065e-05
0.8 0.6000000000000001 -0.00010382911042624725
0.8 0.8 -0.0002023245922234917
0.8 1.0 -0.0003285001690809414
0.8 1.2000000000000002 -0.0004828040468742256
0.8 1.4000000000000001 -0.0006525015574939283
0.8 1.6 -0.0008427649024374982
0.8 1.8 -0.0010346359648025487
0.8 2.0 -0.001219847797450643
0.8 2.2 -0.001397792158318977
0.8 2.4000000000000004 -0.0015611116008482388
0.8 2.6 -0.0016927782595204707
0.8 2.8000000000000003 -0.0018082997272051682
0.8 3.0 -0.001886470988033938
0.8 3.2 -0.001946025464110064
0.8 3.4000000000000004 -0.0019785296644147703
0.8 3.6 -0.0019911966523140697
0.8 3.8000000000000003 -0.001953782672042763
0.8 4.0 -0.0019105574214021105
1.0 0.0 0.0
1.0 0.2 -5.595210235710629e-06
1.0 0.4 -3.679231017602872e-05
1.0 0.6000000000000001 -9.922017716187908e-05
1.0 0.8 -0.00019099632912789266
1.0 1.0 -0.0003130706466760246
1.0 1.2000000000000002 -0.00045958061010944047
1.0 1.4000000000000001 -0.0006297114664313852
1.0 1.6 -0.0008132408873341425
1.0 1.8 -0.001002591079590847
1.0 2.0 -0.0011939363247577687
1.0 2.2 -0.001394996540394251
1.0 2.4000000000000004 -0.0015762084687547017
1.0 2.6 -0.0017335983111301983
1.0 2.8000000000000003 -0.0018813423756792202
1.0 3.0 -0.0019931829901097477
1.0 3.2 -0.002076030804400628
1.0 3.4000000000000004 -0.0021303226011651034
1.0 3.6 -0.002171664324871565
1.0 3.8000000000000003 -0.0021477925952991662
1.0 4.0 -0.002146747908521313
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 -5.154998692748144e-06
1.2000000000000002 0.4 -3.350116926947652e-05
1.2000000000000002 0.6000000000000001 -8.860064464502379e-05
1.2000000000000002 0.8 -0.0001723633987375232
1.2000000000000002 1.0 -0.00028346724186300535
1.2000000000000002 1.2000000000000002 -0.00042135092810196943
1.2000000000000002 1.4000000000000001 -0.0005719019850928547
1.2000000000000002 1.6 -0.0007474676388456933
1.2000000000000002 1.8 -0.0009191010227140332
1.2000000000000002 2.0 -0.0011107681837734466
1.2000000000000002 2.2 -0.001293230976813063
1.2000000000000002 2.4000000000000004 -0.0014732833189308014
1.2000000000000002 2.6 -0.0016440894714856808
1.2000000000000002 2.8000000000000003 -0.0018149982962913482
1.2000000000000002 3.0 -0.0019300176041263147
1.2000000000000002 3.2 -0.002056706865690211
1.2000000000000002 3.4000000000000004 -0.002137981645894092
1.2000000000000002 3.6 -0.00219203824862122
1.2000000000000002 3.8000000000000003 -0.002227050300089033
1.2000000000000002 4.0 -0.002229855595153496
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 -4.623070396467536e-06
1.4000000000000001 0.4 -2.9179643373503012e-05
1.4000000000000001 0.6000000000000001 -7.76522696531418e-05
1.4000000000000001 0.8 -0.00014982977843453054
1.4000000000000001 1.0 -0.00024586423324385266
1.4000000000000001 1.2000000000000002 -0.00036678667447692166
1.4000000000000001 1.4000000000000001 -0.0005025299020400961
1.4000000000000001 1.6 -0.0006501096068859744
1.4000000000000001 1.8 -0.0008093397688719164
1.4000000000000001 2.0 -0.000980739923106906
1.4000000000000001 2.2 -0.0011491086471690185
1.4000000000000001 2.4000000000000004 -0.0013216508720715978
1.4000000000000001 2.6 -0.0014851023508500474
1.4000000000000001 2.8000000000000003 -0.0016465158086563466
1.4000000000000001 3.0 -0.0017741183939795635
1.4000000000000001 3.2 -0.0019132017809081656
1.4000000000000001 3.4000000000000004 -0.0020163352737254774
1.4000000000000001 3.6 -0.0021155346615270606
1.4000000000000001 3.8000000000000003 -0.002143616877464341
1.4000000000000001 4.0 -0.0021848204083226848
1.6 0.0 0.0
1.6 0.2 -3.801623851636109e-06
1.6 0.4 -2.436289414287658e-05
1.6 0.6000000000000001 -6.573825989941883e-05
1.6 0.8 -0.00012996004583224838
1.6 1.0 -0.00020839352300079347
1.6 1.2000000000000002 -0.00030866470291020796
1.6 1.4000000000000001 -0.0004277751278120205
1.6 1.6 -0.0005519024454067775
1.6 1.8 -0.000696046077485339
1.6 2.0 -0.0008469453651287426
1.6 2.2 -0.0009979044270217658
1.6 2.4000000000000004 -0.001143304804250676
1.6 2.6 -0.0013052750980183706
1.6 2.8000000000000003 -0.001438960357235631
1.6 3.0 -0.0015703155240790417
1.6 3.2 -0.0016939040392898422
1.6 3.4000000000000004 -0.0018186812470303557
1.6 3.6 -0.001921833163710734
1.6 3.8000000000000003 -0.001999338191540369
1.6 4.0 -0.002041765006829087
1.8 0.0 9.2443359541893e-24
1.8 0.2 -3.1571701373783497e-06
1.8 0.4 -2.0563597873928973e-05
1.8 0.6000000000000001 -5.611712963346352e-05
1.8 0.8 -0.00010472753836303396
1.8 1.0 -0.00017578881551071353
1.8 1.2000000000000002 -0.0002540782238853794
1.8 1.4000000000000001 -0.00035403747664031627
1.8 1.6 -0.0004610189221959493
1.8 1.8 -0.0005813230861931077
1.8 2.0 -0.0007034567206823301
1.8 2.2 -0.0008422383991539378
1.8 2.4000000000000004 -0.0009676651153337411
1.8 2.6 -0.00109936886635496
1.8 2.8000000000000003 -0.0012376448101747398
1.8 3.0 -0.001353338495562847
1.8 3.2 -0.0014652469744547347
1.8 3.4000000000000004 -0.0015766418036925142
1.8 3.6 -0.0016916044994709518
1.8 3.8000000000000003 -0.0017651738073114246
1.8 4.0 -0.0018521288123180444
2.0 0.0 0.0
2.0 0.2 -2.4814679155203176e-06
2.0 0.4 -1.7145834677513212e-05
2.0 0.6000000000000001 -4.341349814090482e-05
2.0 0.8 -8.607084903772653e-05
2.0 1.0 -0.00014004449063699918
2.0 1.2000000000000002 -0.00020755286296130025
2.0 1.4000000000000001 -0.00028194739917471813
2.0 1.6 -0.00037588490693796466
2.0 1.8 -0.0004747570390882619
2.0 2.0 -0.0005702347184137804
2.0 2.2 -0.0006893069951939043
2.0 2.4000000000000004 -0.0007895651196271931
2.0 2.6 -0.0009105262991288292
2.0 2.8000000000000003 -0.0010218279726154035
2.0 3.0 -0.0011259295740839708
2.0 3.2 -0.001249577506449953
2.0 3.4000000000000004 -0.0013276913580296888
2.0 3.6 -0.0014012634689262475
2.0 3.8000000000000003 -0.0015245066165463235
2.0 4.0 -0.0015848935555189594
2.2 0.0 0.0
2.2 0.2 -2.058384796525513e-06
2.2 0.4 -1.2952804792703595e-05
2.2 0.6000000000000001 -3.5316979089473544e-05
2.2 0.8 -6.977540568180656e-05
2.2 1.0 -0.00011494920465335272
2.2 1.2000000000000002 -0.00016203899812936094
2.2 1.4000000000000001 -0.00022736087482439296
2.2 1.6 -0.0003028679655885255
2.2 1.8 -0.00038031621913101185
2.2 2.0 -0.000461657115909634
2.2 2.2 -0.0005517289605370222
2.2 2.4000000000000004 -0.0006417902256632637
2.2 2.6 -0.000731676927638759
2.2 2.8000000000000003 -0.0008233463610937686
2.2 3.0 -0.0009256290173816212
2.2 3.2 -0.0010238205254955355
2.2 3.4000000000000004 -0.0010972039276540594
2.2 3.6 -0.0011806138887594953
2.2 3.8000000000000003 -0.0012480858687849655
2.2 4.0 -0.0013062344226986867
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 -1.5169483926270007e-06
2.4000000000000004 0.4 -1.0254705033029244e-05
2.4000000000000004 0.6000000000000001 -2.6705108325800715e-05
2.4000000000000004 0.8 -5.1608759741955895e-05
2.4000000000000004 1.0 -8.586433062708082e-05
2.4000000000000004 1.2000000000000002 -0.00012596798453912906
2.4000000000000004 1.4000000000000001 -0.0001764261071939795
2.4000000000000004 1.6 -0.00023363303009917038
2.4000000000000004 1.8 -0.00029235961441834434
2.4000000000000004 2.0 -0.00035456909804724074
2.4000000000000004 2.2 -0.0004263183401981053
2.4000000000000004 2.4000000000000004 -0.0005022181805756698
2.4000000000000004 2.6 -0.0005793572338755025
2.4000000000000004 2.8000000000000003 -0.0006503354534602144
2.4000000000000004 3.0 -0.0007266188722958034
2.4000000000000004 3.2 -0.0008075407297186391
2.4000000000000004 3.4000000000000004 -0.000871762718271707
2.4000000000000004 3.6 -0.0009494933572719308
2.4000000000000004 3.8000000000000003 -0.0010099436154397134
2.4000000000000004 4.0 -0.0010844446373015181
2.6 0.0 0.0
2.6 0.2 -1.2455056861913404e-06
2.6 0.4 -9.121018718574963e-06
2.6 0.6000000000000001 -2.1791868805442315e-05
2.6 0.8 -4.0998238148418984e-05
2.6 1.0 -6.544895342739407e-05
2.6 1.2000000000000002 -9.37994914276241e-05
2.6 1.4000000000000001 -0.0001371619915748841
2.6 1.6 -0.0001798493910507624
2.6 1.8 -0.00023003940656432796
2.6 2.0 -0.00027064104752807074
2.6 2.2 -0.00032974256231428514
2.6 2.4000000000000004 -0.00038942928426180247
2.6 2.6 -0.0004348968406481107
2.6 2.8000000000000003 -0.0005065230626588049
2.6 3.0 -0.0005646763557239393
2.6 3.2 -0.0006329975542462682
2.6 3.4000000000000004 -0.0006929308847056705
2.6 3.6 -0.0007461597532512934
2.6 3.8000000000000003 -0.0007957713397333402
2.6 4.0 -0.0008704054693921715
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 -7.623161349397373e-07
2.8000000000000003 0.4 -6.843864285683751e-06
2.8000000000000003 0.6000000000000001 -1.5654170641194906e-05
2.8000000000000003 0.8 -2.7315947817793447e-05
2.8000000000000003 1.0 -5.011762189106888e-05
2.8000000000000003 1.2000000000000002 -7.035521213909388e-05
2.8000000000000003 1.4000000000000001 -0.00010202800136066589
2.8000000000000003 1.6 -0.00013480556477116497
2.8000000000000003 1.8 -0.00016968484478270635
2.8000000000000003 2.0 -0.00020285801224732608
2.8000000000000003 2.2 -0.00024093658637467386
2.8000000000000003 2.4000000000000004 -0.000289789174206185
2.8000000000000003 2.6 -0.0003447976972159309
2.8000000000000003 2.8000000000000003 -0.000373240231853997
2.8000000000000003 3.0 -0.0004286278367731376
2.8000000000000003 3.2 -0.00046890020451813237
2.8000000000000003 3.4000000000000004 -0.000516107033944279
2.8000000000000003 3.6 -0.0005784452477057024
2.8000000000000003 3.8000000000000003 -0.0006216719870400749
2.8000000000000003 4.0 -0.0006771596989619753
3.0 0.0 0.0
3.0 0.2 -5.959455914696878e-07
3.0 0.4 -4.536302329956098e-06
3.0 0.6000000000000001 -1.0421252162999019e-05
3.0 0.8 -2.3294555465961128e-05
3.0 1.0 -3.646985241474543e-05
3.0 1.2000000000000002 -5.117251781544315e-05
3.0 1.4000000000000001 -7.103729578234238e-05
3.0 1.6 -9.291590908964964e-05
3.0 1.8 -0.00011614684190906094
3.0 2.0 -0.00014314353184573765
3.0 2.2 -0.0001733546155464559
3.0 2.4000000000000004 -0.0002047887954356014
3.0 2.6 -0.0002301549686537175
3.0 2.8000000000000003 -0.0002686257873338513
3.0 3.0 -0.000302375041656744
3.0 3.2 -0.00033273484200936935
3.0 3.4000000000000004 -0.00037996755861113417
3.0 3.6 -0.00043074791803337056
3.0 3.8000000000000003 -0.00045544879044575763
3.0 4.0 -0.0004910330458587843
3.2 0.0 0.0
3.2 0.2 -4.126483108470393e-07
3.2 0.4 -3.389860833182644e-06
3.2 0.6000000000000001 -7.691990109374445e-06
3.2 0.8 -1.594087547779225e-05
3.2 1.0 -2.4735324582271044e-05
3.2 1.2000000000000002 -3.3130328907512394e-05
3.2 1.4000000000000001 -5.201606613115626e-05
3.2 1.6 -6.921588309350192e-05
3.2 1.8 -8.459969391329954e-05
3.2 2.0 -9.354829436334687e-05
3.2 2.2 -0.0001209648279000568
3.2 2.4000000000000004 -0.00014431741020397363
3.2 2.6 -0.00015453328685256204
3.2 2.8000000000000003 -0.00018512931038409396
3.2 3.0 -0.00021337369537497764
3.2 3.2 -0.0002458339011922448
3.2 3.4000000000000004 -0.0002759925724614639
3.2 3.6 -0.00029205928987059444
3.2 3.8000000000000003 -0.00032607597428652065
3.2 4.0 -0.00035749244951605605
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -3.3548652530281665e-07
3.4000000000000004 0.4 -2.694176289115272e-06
3.4000000000000004 0.6000000000000001 -6.5865263362088734e-06
3.4000000000000004 0.8 -1.0116585637901242e-05
3.4000000000000004 1.0 -1.580412333969404e-05
3.4000000000000004 1.2000000000000002 -2.7275783745744328e-05
3.4000000000000004 1.4000000000000001 -3.49793307644723e-05
3.4000000000000004 1.6 -4.402432673824608e-05
3.4000000000000004 1.8 -5.6824971145265045e-05
3.4000000000000004 2.0 -6.864767135773048e-05
3.4000000000000004 2.2 -7.911621671518523e-05
3.4000000000000004 2.4000000000000004 -7.934847513160181e-05
3.4000000000000004 2.6 -8.17184571658255e-05
3.4000000000000004 2.8000000000000003 -0.00011967122265027064
3.4000000000000004 3.0 -0.00013659103087894836
3.4000000000000004 3.2 -0.00015469000611384226
3.4000000000000004 3.4000000000000004 -0.00016523005790576817
3.4000000000000004 3.6 -0.00019028268236341879
3.4000000000000004 3.8000000000000003 -0.00021668307581992414
3.4000000000000004 4.0 -0.00023425899103117552
3.6 0.0 0.0
3.6 0.2 -2.9580351174381173e-07
3.6 0.4 -1.9252802816878695e-06
3.6 0.6000000000000001 -4.6708949178960115e-06
3.6 0.8 -7.1558872125251724e-06
3.6 1.0 -1.2096229626812538e-05
3.6 1.2000000000000002 -1.7371764379432044e-05
3.6 1.4000000000000001 -2.074910380852001e-05
3.6 1.6 -3.231604631641712e-05
3.6 1.8 -2.8292432416790146e-05
3.6 2.0 -3.4231480498620084e-05
3.6 2.2 -4.1892287251597784e-05
3.6 2.4000000000000004 -5.414395492563174e-05
3.6 2.6 -7.009399217348022e-05
3.6 2.8000000000000003 -7.230340005353053e-05
3.6 3.0 -6.818977583094385e-05
3.6 3.2 -6.975314408019616e-05
3.6 3.4000000000000004 -9.459718751212031e-05
3.6 3.6 -9.425525714019566e-05
3.6 3.8000000000000003 -0.00010954109748363377
3.6 4.0 -0.00013068492283708
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -2.0976273616324076e-07
3.8000000000000003 0.4 -7.782520620063795e-07
3.8000000000000003 0.6000000000000001 -2.9259041286742594e-06
3.8000000000000003 0.8 -5.39905162528134e-06
3.8000000000000003 1.0 -5.980272285801883e-06
3.8000000000000003 1.2000000000000002 -6.796330098645123e-06
3.8000000000000003 1.4000000000000001 -1.3148842705372203e-05
3.8000000000000003 1.6 -1.9119320374187758e-05
3.8000000000000003 1.8 -1.7915132891109087e-05
3.8000000000000003 2.0 -1.99674363084828e-05
3.8000000000000003 2.2 -2.2367053257398394e-05
3.8000000000000003 2.4000000000000004 -3.009362134069614e-05
3.8000000000000003 2.6 -2.3869618934616732e-05
3.8000000000000003 2.8000000000000003 -4.331399449761682e-05
3.8000000000000003 3.0 -2.921251557627139e-05
3.8000000000000003 3.2 -3.129021048716046e-05
3.8000000000000003 3.4000000000000004 -2.5057691171235128e-05
3.8000000000000003 3.6 -4.213667496497958e-05
3.8000000000000003 3.8000000000000003 -5.345505266573675e-05
3.8000000000000003 4.0 -5.8788798126926725e-05
4.0 0.0 0.0
4.0 0.2 -2.762191071651702e-07
4.0 0.4 -7.400964952135175e-07
4.0 0.6000000000000001 -4.094287250258068e-06
4.0 0.8 -1.4412293585332153e-06
4.0 1.0 -3.6883580006589224e-06
4.0 1.2000000000000002 -4.37661799989307e-06
4.0 1.4000000000000001 -6.6016337099708664e-06
4.0 1.6 -4.775370418918053e-06
4.0 1.8 -3.081379829959405e-06
4.0 2.0 -6.922874393325531e-06
4.0 2.2 -1.004003371051585e-05
4.0 2.4000000000000004 1.4783546793764324e-06
4.0 2.6 1.7224034847689142e-06
4.0 2.8000000000000003 1.165391809155969e-06
4.0 3.0 -3.172053857444272e-06
4.0 3.2 7.918006909978879e-06
4.0 3.4000000000000004 6.08171286668296e-06
4.0 3.6 -2.6543556551828157e-06
4.0 3.8000000000000003 8.421257579481634e-06
4.0 4.0 1.4103396952710789e-05


==> anc/nlo_x_01_a3.txt <==
# NLO, x = 0.1
# b [GeV^{-1}]  r [GeV^{-1}]  a_3(alpha_s=0.2)
0.0 0.0 0.0
0.0 0.2 0.0
0.0 0.4 -4.601709176505408e-24
0.0 0.6000000000000001 0.0
0.0 0.8 0.0
0.0 1.0 0.0
0.0 1.2000000000000002 0.0
0.0 1.4000000000000001 0.0
0.0 1.6 0.0
0.0 1.8 0.0
0.0 2.0 0.0
0.0 2.2 0.0
0.0 2.4000000000000004 0.0
0.0 2.6 0.0
0.0 2.8000000000000003 0.0
0.0 3.0 0.0
0.0 3.2 0.0
0.0 3.4000000000000004 0.0
0.0 3.6 0.0
0.0 3.8000000000000003 0.0
0.0 4.0 0.0
0.2 0.0 0.0
0.2 0.2 7.334385132689952e-08
0.2 0.4 1.3790467415665517e-07
0.2 0.6000000000000001 6.53366356203069e-07
0.2 0.8 4.845269438590317e-07
0.2 1.0 -2.705874485872761e-07
0.2 1.2000000000000002 -1.0185204832981964e-06
0.2 1.4000000000000001 -1.1045616149155075e-07
0.2 1.6 -1.2297925255651492e-06
0.2 1.8 1.8533422192833538e-06
0.2 2.0 -1.204908098243135e-06
0.2 2.2 -7.756429248151286e-07
0.2 2.4000000000000004 -2.656122837703493e-06
0.2 2.6 -3.957271071505227e-06
0.2 2.8000000000000003 -3.341954360692382e-06
0.2 3.0 1.3409722521975976e-06
0.2 3.2 -3.1451578677978908e-06
0.2 3.4000000000000004 1.2691638426333068e-06
0.2 3.6 -3.281385200967667e-07
0.2 3.8000000000000003 -9.982820067625763e-07
0.2 4.0 -3.108225040790323e-06
0.4 0.0 0.0
0.4 0.2 1.1311289025406246e-07
0.4 0.4 7.817412995130244e-07
0.4 0.6000000000000001 1.3661743241612367e-06
0.4 0.8 1.8380071249506592e-06
0.4 1.0 2.2553438987013433e-06
0.4 1.2000000000000002 -2.7573382580351536e-07
0.4 1.4000000000000001 -2.403793488758544e-06
0.4 1.6 -3.3594733754228052e-06
0.4 1.8 -1.8908965004348404e-06
0.4 2.0 -7.501056033245633e-06
0.4 2.2 -9.59958218045643e-06
0.4 2.4000000000000004 -1.174189678581861e-05
0.4 2.6 -1.1927876712158362e-05
0.4 2.8000000000000003 -9.350056256113375e-06
0.4 3.0 -1.6234957428303408e-05
0.4 3.2 -1.323181750842543e-05
0.4 3.4000000000000004 -1.4588990320838121e-05
0.4 3.6 -6.9200982717356416e-06
0.4 3.8000000000000003 -1.63364793788935e-05
0.4 4.0 -9.696014845265149e-06
0.6000000000000001 0.0 0.0
0.6000000000000001 0.2 3.616230990686793e-08
0.6000000000000001 0.4 9.116860472812081e-07
0.6000000000000001 0.6000000000000001 2.4184562325948885e-06
0.6000000000000001 0.8 5.177044571242639e-06
0.6000000000000001 1.0 6.599773500289667e-06
0.6000000000000001 1.2000000000000002 7.3586368578066535e-06
0.6000000000000001 1.4000000000000001 7.433246095953231e-06
0.6000000000000001 1.6 3.934277482836469e-06
0.6000000000000001 1.8 -3.0279011979940705e-06
0.6000000000000001 2.0 -9.13062303520311e-06
0.6000000000000001 2.2 -1.0993397969977529e-05
0.6000000000000001 2.4000000000000004 -2.273714972329688e-05
0.6000000000000001 2.6 -2.3892128052754816e-05
0.6000000000000001 2.8000000000000003 -3.017678243614063e-05
0.6000000000000001 3.0 -2.5443427884163736e-05
0.6000000000000001 3.2 -3.1289301176877835e-05
0.6000000000000001 3.4000000000000004 -4.0333026539164355e-05
0.6000000000000001 3.6 -3.730841059610793e-05
0.6000000000000001 3.8000000000000003 -4.606191428838142e-05
0.6000000000000001 4.0 -4.573997256382891e-05
0.8 0.0 0.0
0.8 0.2 1.8078824386939914e-07
0.8 0.4 1.2238825955538025e-06
0.8 0.6000000000000001 2.4863761228236913e-06
0.8 0.8 5.3261937702693954e-06
0.8 1.0 1.0769505891858659e-05
0.8 1.2000000000000002 1.2737114577297398e-05
0.8 1.4000000000000001 1.4706458612546207e-05
0.8 1.6 1.3654032322973757e-05
0.8 1.8 5.839677559415493e-06
0.8 2.0 -3.376565227834016e-07
0.8 2.2 -9.040986393198453e-06
0.8 2.4000000000000004 -1.8712112976402596e-05
0.8 2.6 -2.8461845154601337e-05
0.8 2.8000000000000003 -4.335649292112082e-05
0.8 3.0 -4.689224700798363e-05
0.8 3.2 -6.0904395909291914e-05
0.8 3.4000000000000004 -7.756911815479197e-05
0.8 3.6 -7.995873177673928e-05
0.8 3.8000000000000003 -8.117058254680218e-05
0.8 4.0 -7.311564877713142e-05
1.0 0.0 0.0
1.0 0.2 2.232535627454969e-07
1.0 0.4 1.1294745118075791e-06
1.0 0.6000000000000001 2.8694415111273174e-06
1.0 0.8 6.817204712606226e-06
1.0 1.0 1.1204258069625675e-05
1.0 1.2000000000000002 1.6611564185078668e-05
1.0 1.4000000000000001 1.8798488697951896e-05
1.0 1.6 1.9826912476550827e-05
1.0 1.8 1.5142290502529987e-05
1.0 2.0 1.4808587817617175e-05
1.0 2.2 -3.9566838574423004e-08
1.0 2.4000000000000004 -1.6620534464549654e-05
1.0 2.6 -2.463637678840713e-05
1.0 2.8000000000000003 -5.8836599213633435e-05
1.0 3.0 -6.73422843116882e-05
1.0 3.2 -8.088927358327121e-05
1.0 3.4000000000000004 -0.00010130408581004186
1.0 3.6 -0.00012052682508768045
1.0 3.8000000000000003 -0.00012222640157101114
1.0 4.0 -0.00013461916464533778
1.2000000000000002 0.0 0.0
1.2000000000000002 0.2 8.816058985363627e-08
1.2000000000000002 0.4 9.476161042111206e-07
1.2000000000000002 0.6000000000000001 3.1648723532367008e-06
1.2000000000000002 0.8 6.746692270308022e-06
1.2000000000000002 1.0 1.0601622867534767e-05
1.2000000000000002 1.2000000000000002 1.6023595435792356e-05
1.2000000000000002 1.4000000000000001 2.3441029214449105e-05
1.2000000000000002 1.6 2.679782443285587e-05
1.2000000000000002 1.8 2.6594093603879405e-05
1.2000000000000002 2.0 1.7384837848751582e-05
1.2000000000000002 2.2 1.6999548267848105e-05
1.2000000000000002 2.4000000000000004 6.6287521748001415e-06
1.2000000000000002 2.6 -1.216958815600189e-05
1.2000000000000002 2.8000000000000003 -4.018813198092413e-05
1.2000000000000002 3.0 -5.41617514335121e-05
1.2000000000000002 3.2 -8.85360355068574e-05
1.2000000000000002 3.4000000000000004 -0.00010429537990607729
1.2000000000000002 3.6 -0.0001246682595091821
1.2000000000000002 3.8000000000000003 -0.00014571852769293804
1.2000000000000002 4.0 -0.00015345386261209702
1.4000000000000001 0.0 0.0
1.4000000000000001 0.2 9.027935056109378e-08
1.4000000000000001 0.4 1.084401696951505e-06
1.4000000000000001 0.6000000000000001 2.7392033485554734e-06
1.4000000000000001 0.8 6.0591452106103385e-06
1.4000000000000001 1.0 1.0582041064627274e-05
1.4000000000000001 1.2000000000000002 1.5999771554537345e-05
1.4000000000000001 1.4000000000000001 1.9157575678321205e-05
1.4000000000000001 1.6 2.492866880121668e-05
1.4000000000000001 1.8 2.373376624269664e-05
1.4000000000000001 2.0 2.2541223482844603e-05
1.4000000000000001 2.2 1.963626428778068e-05
1.4000000000000001 2.4000000000000004 1.839181507321701e-05
1.4000000000000001 2.6 -1.3229862729742523e-05
1.4000000000000001 2.8000000000000003 -2.5011458384854682e-05
1.4000000000000001 3.0 -4.8869761485935366e-05
1.4000000000000001 3.2 -8.64695042788554e-05
1.4000000000000001 3.4000000000000004 -0.00010490968035886355
1.4000000000000001 3.6 -0.00014055335802213052
1.4000000000000001 3.8000000000000003 -0.0001720610212269081
1.4000000000000001 4.0 -0.0001856069430716624
1.6 0.0 0.0
1.6 0.2 7.988496879347061e-08
1.6 0.4 5.31368168692146e-07
1.6 0.6000000000000001 1.9350246261070483e-06
1.6 0.8 4.766293300851411e-06
1.6 1.0 1.0898364569935782e-05
1.6 1.2000000000000002 1.3574297595963047e-05
1.6 1.4000000000000001 1.832034029727121e-05
1.6 1.6 2.3300869910900296e-05
1.6 1.8 2.7053641923964813e-05
1.6 2.0 2.3343472207672293e-05
1.6 2.2 2.1334283030452817e-05
1.6 2.4000000000000004 1.1543135225183665e-05
1.6 2.6 1.0004583638220495e-05
1.6 2.8000000000000003 -1.5883028980410326e-05
1.6 3.0 -4.4632002243339475e-05
1.6 3.2 -6.47551000067767e-05
1.6 3.4000000000000004 -8.267381779211404e-05
1.6 3.6 -0.00011744631894281305
1.6 3.8000000000000003 -0.00017199275001436056
1.6 4.0 -0.00017726614633746483
1.8 0.0 -1.8212013806632026e-24
1.8 0.2 1.0101677643788969e-07
1.8 0.4 5.627823852392719e-07
1.8 0.6000000000000001 1.7989649298974682e-06
1.8 0.8 4.084699952374082e-06
1.8 1.0 7.78184761217017e-06
1.8 1.2000000000000002 1.2554293586980556e-05
1.8 1.4000000000000001 1.174351169569433e-05
1.8 1.6 1.9891833144489728e-05
1.8 1.8 2.068863188814204e-05
1.8 2.0 2.396883115453417e-05
1.8 2.2 2.2389592830972143e-05
1.8 2.4000000000000004 1.6694159582768356e-05
1.8 2.6 1.3047879342270186e-06
1.8 2.8000000000000003 -7.775148400545898e-07
1.8 3.0 -3.943722201519237e-05
1.8 3.2 -4.182204983978754e-05
1.8 3.4000000000000004 -7.644796221707899e-05
1.8 3.6 -0.00014015244511525734
1.8 3.8000000000000003 -0.00013568313816715043
1.8 4.0 -0.00017501753844754764
2.0 0.0 0.0
2.0 0.2 3.1329797033749745e-08
2.0 0.4 8.606659630948392e-07
2.0 0.6000000000000001 2.2228953149658624e-06
2.0 0.8 3.307002316899632e-06
2.0 1.0 4.355212292583669e-06
2.0 1.2000000000000002 6.843609214860806e-06
2.0 1.4000000000000001 1.3834602610899466e-05
2.0 1.6 1.5239487639304322e-05
2.0 1.8 1.9289370884087708e-05
2.0 2.0 1.2254927900649712e-05
2.0 2.2 1.9765245019080333e-05
2.0 2.4000000000000004 7.3341222915798765e-06
2.0 2.6 -8.05393131698829e-06
2.0 2.8000000000000003 1.1598404288311812e-05
2.0 3.0 -1.7186497539920706e-05
2.0 3.2 -4.661989776264647e-05
2.0 3.4000000000000004 -6.15503498072328e-05
2.0 3.6 -7.529363292602603e-05
2.0 3.8000000000000003 -0.0001344423769779692
2.0 4.0 -0.0001592510630322415
2.2 0.0 0.0
2.2 0.2 9.168068042728094e-08
2.2 0.4 3.4370326857327506e-07
2.2 0.6000000000000001 2.696326413879516e-06
2.2 0.8 2.8617657419547184e-06
2.2 1.0 2.9147409421612885e-06
2.2 1.2000000000000002 8.843621034576849e-06
2.2 1.4000000000000001 7.743079175405988e-06
2.2 1.6 1.0909774853999348e-05
2.2 1.8 1.62493551572695e-05
2.2 2.0 9.297094382208149e-06
2.2 2.2 1.4477313159410591e-05
2.2 2.4000000000000004 1.2197524162954084e-05
2.2 2.6 4.2784125695640305e-06
2.2 2.8000000000000003 1.4974933634004373e-07
2.2 3.0 -1.6198364759964786e-05
2.2 3.2 -3.432846262379868e-05
2.2 3.4000000000000004 -6.485447296662793e-05
2.2 3.6 -7.483080629101732e-05
2.2 3.8000000000000003 -0.0001003038484723265
2.2 4.0 -0.00013814838347613625
2.4000000000000004 0.0 0.0
2.4000000000000004 0.2 3.0631326170738055e-08
2.4000000000000004 0.4 5.67138868160363e-07
2.4000000000000004 0.6000000000000001 2.055895214059902e-06
2.4000000000000004 0.8 2.6134931419445697e-06
2.4000000000000004 1.0 5.788017979259217e-06
2.4000000000000004 1.2000000000000002 7.128011020723557e-06
2.4000000000000004 1.4000000000000001 6.5418753029374516e-06
2.4000000000000004 1.6 7.905539946681353e-06
2.4000000000000004 1.8 1.1308540640834136e-05
2.4000000000000004 2.0 2.0549665311893972e-05
2.4000000000000004 2.2 3.933898280458434e-06
2.4000000000000004 2.4000000000000004 1.1993408036626284e-05
2.4000000000000004 2.6 -5.192165778605017e-06
2.4000000000000004 2.8000000000000003 -1.2827708983003175e-05
2.4000000000000004 3.0 -1.2862482219388989e-05
2.4000000000000004 3.2 -3.3855767805130124e-05
2.4000000000000004 3.4000000000000004 -4.5043517413125625e-05
2.4000000000000004 3.6 -7.497040358420415e-05
2.4000000000000004 3.8000000000000003 -9.35580507468399e-05
2.4000000000000004 4.0 -0.00012977640128759147
2.6 0.0 0.0
2.6 0.2 1.1308068539573446e-07
2.6 0.4 6.510434334123869e-07
2.6 0.6000000000000001 1.3295725727519082e-06
2.6 0.8 1.980472028925372e-06
2.6 1.0 5.687040719692147e-06
2.6 1.2000000000000002 7.1687615054115135e-06
2.6 1.4000000000000001 4.9552122552683245e-06
2.6 1.6 4.498825156551068e-06
2.6 1.8 1.0905742554674131e-05
2.6 2.0 1.2616667162722609e-05
2.6 2.2 -6.715015167065704e-07
2.6 2.4000000000000004 8.174921133915766e-06
2.6 2.6 -5.974223095556831e-07
2.6 2.8000000000000003 -7.990304670845162e-06
2.6 3.0 -1.6555150583758363e-05
2.6 3.2 -3.481403699895035e-05
2.6 3.4000000000000004 -4.51884502631975e-05
2.6 3.6 -5.699992137517488e-05
2.6 3.8000000000000003 -9.016075112359723e-05
2.6 4.0 -9.340523038470736e-05
2.8000000000000003 0.0 0.0
2.8000000000000003 0.2 5.240855891436972e-08
2.8000000000000003 0.4 -1.7278369493570708e-07
2.8000000000000003 0.6000000000000001 1.2314960692580353e-06
2.8000000000000003 0.8 6.105040955452734e-07
2.8000000000000003 1.0 1.0930981132405012e-06
2.8000000000000003 1.2000000000000002 1.1483521563703478e-06
2.8000000000000003 1.4000000000000001 5.090409282419458e-06
2.8000000000000003 1.6 4.6675646692849e-06
2.8000000000000003 1.8 6.619398486434577e-06
2.8000000000000003 2.0 5.436236675939747e-06
2.8000000000000003 2.2 1.010871733807846e-05
2.8000000000000003 2.4000000000000004 -2.3404163353735396e-06
2.8000000000000003 2.6 -5.469111892800531e-06
2.8000000000000003 2.8000000000000003 -3.850488604991443e-06
2.8000000000000003 3.0 -1.4104305553682436e-05
2.8000000000000003 3.2 -2.214767699278986e-05
2.8000000000000003 3.4000000000000004 -4.878965287699084e-05
2.8000000000000003 3.6 -6.608014087104026e-05
2.8000000000000003 3.8000000000000003 -7.364870503445429e-05
2.8000000000000003 4.0 -9.68518855916463e-05
3.0 0.0 0.0
3.0 0.2 1.2873900110761821e-09
3.0 0.4 2.9893969083391954e-07
3.0 0.6000000000000001 3.3392092799072435e-07
3.0 0.8 9.864735031518069e-07
3.0 1.0 1.5488200611242425e-06
3.0 1.2000000000000002 3.0092305808744975e-06
3.0 1.4000000000000001 2.818133468011298e-06
3.0 1.6 4.828798523687371e-06
3.0 1.8 1.2127988683735893e-05
3.0 2.0 2.482081530090248e-06
3.0 2.2 9.72529357177231e-06
3.0 2.4000000000000004 6.8454270376180125e-06
3.0 2.6 3.89098006754652e-06
3.0 2.8000000000000003 -1.4533590318491329e-05
3.0 3.0 -2.088548868204176e-05
3.0 3.2 -3.0044075031512276e-05
3.0 3.4000000000000004 -2.5535360337669972e-05
3.0 3.6 -4.581536978831357e-05
3.0 3.8000000000000003 -6.0736511591792525e-05
3.0 4.0 -8.345958097379852e-05
3.2 0.0 0.0
3.2 0.2 3.207057880646552e-08
3.2 0.4 1.98360987590197e-07
3.2 0.6000000000000001 1.1230770232954481e-06
3.2 0.8 1.433024448178713e-06
3.2 1.0 3.6736989860464657e-07
3.2 1.2000000000000002 2.0228077839133886e-06
3.2 1.4000000000000001 2.7282503589343183e-06
3.2 1.6 2.9952040454653505e-06
3.2 1.8 3.79104377473707e-06
3.2 2.0 1.176029111995116e-06
3.2 2.2 -8.917571801090758e-07
3.2 2.4000000000000004 2.226808252250662e-06
3.2 2.6 4.1767187857163544e-06
3.2 2.8000000000000003 7.587310721304732e-06
3.2 3.0 -1.283652365890017e-05
3.2 3.2 -1.7041077487758656e-05
3.2 3.4000000000000004 -4.099924381096339e-05
3.2 3.6 -2.7579225709437876e-05
3.2 3.8000000000000003 -5.1549803466882e-05
3.2 4.0 -5.6876204896111825e-05
3.4000000000000004 0.0 0.0
3.4000000000000004 0.2 -1.402848911928748e-08
3.4000000000000004 0.4 1.358490061345271e-07
3.4000000000000004 0.6000000000000001 9.871985904735387e-07
3.4000000000000004 0.8 1.6818426285060096e-06
3.4000000000000004 1.0 2.639140137363635e-08
3.4000000000000004 1.2000000000000002 2.4056064208586414e-06
3.4000000000000004 1.4000000000000001 4.6371765636984575e-06
3.4000000000000004 1.6 5.182923319656957e-06
3.4000000000000004 1.8 4.950057811133263e-06
3.4000000000000004 2.0 3.921278957554868e-06
3.4000000000000004 2.2 9.076832727316702e-06
3.4000000000000004 2.4000000000000004 -4.048781264387245e-06
3.4000000000000004 2.6 -4.71638913830364e-06
3.4000000000000004 2.8000000000000003 9.748871280850068e-07
3.4000000000000004 3.0 -3.0894891645703804e-06
3.4000000000000004 3.2 -9.730305297148954e-06
3.4000000000000004 3.4000000000000004 -2.135740888471491e-05
3.4000000000000004 3.6 -2.519366533288162e-05
3.4000000000000004 3.8000000000000003 -3.584635932506233e-05
3.4000000000000004 4.0 -5.7742636465463175e-05
3.6 0.0 0.0
3.6 0.2 5.906344925852775e-08
3.6 0.4 3.0402516418668853e-07
3.6 0.6000000000000001 3.247938899920299e-07
3.6 0.8 2.641996547160634e-07
3.6 1.0 2.6049490608885633e-07
3.6 1.2000000000000002 1.059184302582856e-06
3.6 1.4000000000000001 3.010199724384615e-06
3.6 1.6 1.5864293321217666e-06
3.6 1.8 6.2805433745945174e-06
3.6 2.0 7.300058563854433e-06
3.6 2.2 4.943122409073404e-06
3.6 2.4000000000000004 1.4203187593736514e-06
3.6 2.6 5.559311426192251e-06
3.6 2.8000000000000003 -9.358020724520864e-06
3.6 3.0 -6.258885410523792e-06
3.6 3.2 -1.789801339622092e-05
3.6 3.4000000000000004 -1.4566318415003282e-05
3.6 3.6 -2.2808155233798437e-05
3.6 3.8000000000000003 -2.1875816110072716e-05
3.6 4.0 -5.982791839361172e-05
3.8000000000000003 0.0 0.0
3.8000000000000003 0.2 -1.4329209426526336e-07
3.8000000000000003 0.4 1.8226950852415063e-08
3.8000000000000003 0.6000000000000001 -6.739412850429798e-07
3.8000000000000003 0.8 2.131271416514805e-06
3.8000000000000003 1.0 2.2856296335102217e-06
3.8000000000000003 1.2000000000000002 2.7125288605238674e-06
3.8000000000000003 1.4000000000000001 1.5488817211083082e-06
3.8000000000000003 1.6 -5.246708290168396e-07
3.8000000000000003 1.8 4.2024847926199755e-06
3.8000000000000003 2.0 2.5508949378690572e-06
3.8000000000000003 2.2 1.7444620877463787e-06
3.8000000000000003 2.4000000000000004 1.6931256645868031e-06
3.8000000000000003 2.6 -7.792956188650981e-06
3.8000000000000003 2.8000000000000003 -7.228003132731247e-06
3.8000000000000003 3.0 -3.936367209378304e-06
3.8000000000000003 3.2 -1.0642013742108128e-05
3.8000000000000003 3.4000000000000004 -9.623692646488892e-06
3.8000000000000003 3.6 -1.3766830983648075e-05
3.8000000000000003 3.8000000000000003 -2.4096627355222893e-05
3.8000000000000003 4.0 -3.020745621669004e-05
4.0 0.0 0.0
4.0 0.2 5.1992135256126167e-08
4.0 0.4 4.886570400266234e-08
4.0 0.6000000000000001 -5.952223963265073e-07
4.0 0.8 1.7779065970010597e-06
4.0 1.0 -7.043043869134667e-07
4.0 1.2000000000000002 4.953954224192483e-07
4.0 1.4000000000000001 1.2928988847636488e-07
4.0 1.6 1.1337470183675093e-06
4.0 1.8 4.0505841505087755e-06
4.0 2.0 -1.4879029616930074e-06
4.0 2.2 -2.8424880932684914e-06
4.0 2.4000000000000004 3.678676237957956e-06
4.0 2.6 -1.479076179650893e-06
4.0 2.8000000000000003 -3.4579633543855745e-06
4.0 3.0 -9.08729146457626e-06
4.0 3.2 7.180051665556002e-07
4.0 3.4000000000000004 -8.476239906663837e-06
4.0 3.6 -1.4647847567611006e-05
4.0 3.8000000000000003 -1.3755748909392454e-05
4.0 4.0 -2.2898454109503493e-05

